Thermal axion production in QCD from the lattice

Thermal axion production in the early Universe is controlled by the QCD topological-charge-density spectral function evaluated on the light-cone as a function of momentum k. We show how weighted integrals of this quantity can be computed using Euclidean lattice QCD without any analytic continuation, similar to what Harvey Meyer and collaborators have recently done for the photon production rate. We then test the approach in pure-glue QCD at T=1.5 Tc, finding that it is feasible to extract at least one and possibly two finite weighted k-integrals of the k-dependent production rate. This opens the possibility for extractions in full QCD at temperatures around and somewhat above the crossover temperature, where other methods are not reliable.

==> anc/README.txt <==
The whole numerical computation and analysis falls into 3 broad steps:




1. Generating the gauge configurations.

This done using existing MILC code, without any modifications.




2. Running gradient flow on each configuration, and computing the correlators at each flowtime.

Here we use the branch https://github.com/milc-qcd/milc_qcd/tree/feature/wilson_flow_4 (at commit 9ccbd5e).
ALl new and modified files are included in ./milc-qcd.
The actual computation of the correlators is implemented in the file top_fourier.c

The computed correlators, for each flowtime, time separation and spatial spearation squared, are printed to the standard output.
This output, saved to a file for each configuration, is then used for the data analysis.

The execution of MILC c programs and saving of their outputs is orchestrated from within python, and described as first substep of the next step.




3. The remaining data analysis is done in Python.

- Running the MILC programs and saving their outputs (belongs really to step 2). The files 'various_goods.py' and 'flowing.py' define useful routines. The files 'do_gen_pg_ora.py', 'do_gen_pg_ora_many.py', 'do_flow_meas.py' and 'do_flow.adpt.py' use those routines to run the MILC programs.

- For each configuration, the correlators (as function of flowtime, time and spatial radial separation) are saved to *.flow files in 'do_flow_meas.py'.
Now, in 'ana_prepare.ipynb', those files are read in and converted to representations convient for further python analysis, which are then saved to 'data0a.pkl' and 'data0m.npy'. The latter contains all the correlators, and the former contains other observables like topological charge for example. Details are explained in 'ana_prepare.ipynb'.

- The file 'scale_setting.py' defines a method to find beta as function of Nt and T/Tc. The file 'ensemble_data.py' contains all kind of facts about the ensemble that is used.

- The files 'measurements.py', 'statana.py' and 'fitsumtech.py' define a bunch of classes and routines to be used for fitting, summing and plotting of correlators. Then, in 'fitsum.py' the class 'FitSubSum' is defined, which implements the high level routines for doing the tail fits and then doing the radial integrals.

- The remaining files are scripts that use the stuff so far, and are in the subfolder 'ana_and_plotting_scripts'. The file 'import_and_plotting_tech.py' imports a lot of stuff and defines some useful things which are used by the other scripts. The file 'some_intermediate_results.py' contains the determined r0(t_f, n) values used in the combined fits. To determine these r0, the scripts 'testing_fits_for_different_r0.py' and 'plots_of_fits_for_different_r0.py' were used. Next are listed the files for plots which are present in the paper.

    - In 'compute_H_with_bootstrap.py', the fits amd radial sums are done for bootstrap samples and saved to the file 'bs_H.pkl' which contains the data for each bootstrap sample, and the bootstrap average is saved to 'av_H.pkl'. Here also the final determined fit parameters are printed.

    - In 'plot_kernels_of_subtracted_correlators.py' the kernel functions of the weighted axion rate integrals are plotted.
    
    - In 'plot_Q_and_chitop.py' the plots of Q over config, and of chi_top over flowtime are implemented.

    - In 'plot_various_correlations_in_the_data.py' the three plots of correlations in the data in flowtime, radial distance and matsubara mode, are implemented.

    - In 'plots_of_G_over_r_for_fit_and_data.py' the data and fit for the correlators for different matsubara modes and flowtimes are plotted.

    - In 'plots_of_H_over_r_fancy.py' the radial integrand together with the fit, for two flowtimes and for matsubara modes 1 and 2, are plotted.

    - In 'zero_flowtime_extrapolation.py' the zero flowtime extrapolation is performed and the results plotted.




==> anc/data-analysis/ana_and_plotting_scripts/compute_H_with_bootstrap.py <==
from import_and_plotting_tech import *
import pickle





# preparing parameters used in fits and sums
from some_intermediate_results import rmin_per_iflow_mats_exmax
mats_list = [0, 1, 2]
ex_max_mats = {0:0, 1:0, 2:0}
iflows_mats = {
    0 : [11,12,14,16,18],
    1 : [11,12,14,16,18],
    2 : [11,12,14]
}
sub_list = [(0,1), (0,1,2)]
psums_binsize = 0.2




def do_computation(bs : bool, printstuff : bool = False) -> ResultData:
    '''do full fit and sums'''
    
    fss = FitSubSum(bs=bs, psums_binsize=psums_binsize, printinit=printstuff)
    fss.iflows = iflows_mats

    for mats in mats_list:
        ex_max = ex_max_mats[mats]
        rmin_per_iflow = rmin_per_iflow_mats_exmax[ex_max][mats]
        fss.do_fit_one_mat_diff_rmin(mats, rmin_per_iflow, ex_max, printfits=printstuff)

    fss.do_sums_for_mats(mats_list, printsums=printstuff)
    for sub in sub_list:
        fss.do_sums_for_sub_from_mats(sub, printsums=printstuff)

    return ResultData(
        pmean      = {mats : fss.fitstuff_mats[mats].fit.pmean for mats in mats_list},
        rleft      = fss.rleft_sinh,
        rright     = fss.rright_sinh,
        tsums_mats = fss.tsums_sinh,
        tsums_subs = fss.tsums_sub,
        psums_mats = fss.psums_sinh
    )

# do_computation(bs=False, printstuff=True)






pickle_path = Path.cwd() / 'zeugs' / 'data' / 'bs_H.pkl'
do_comp = False      # compute new bootstrap samples if True
restart = False     # delete old bootstrap samples if True else append to them
n_bs    = 900        # number of new bootstrap samples to compute if do_comp==True

if (not do_comp) or (not restart and pickle_path.exists()):
    with open(pickle_path, 'rb') as f:
        bs_data : list[ResultData] = pickle.load(f)
else:
    bs_data : list[ResultData] = []

if do_comp:
    for i_bs in range(n_bs):
        print(f'bootstrap sample {i_bs+1}/{n_bs}...', end=('\r' if i_bs<n_bs-1 else '\n'))
        bs_data.append(do_computation(bs=True))
        with pickle_path.open('wb') as f:
            pickle.dump(bs_data, f)

print('Number of bootstrap samples =', len(bs_data), end='\n\n\n')






# compute fitting params and H's with errors from bootstrap ensemble? (or load data)
do_comp = True
pickle_path = Path.cwd() / 'zeugs' / 'data' / 'av_H.pkl'


if do_comp:
    # fitting paramters from bootstrap ensemble (only for ex_max=0 right now)
    p_ense = {}
    for mats in mats_list:
        p_ense[f'm_{mats}'] = [rd.pmean[mats][f'm_0_{mats}'] for rd in bs_data]
        for iflow in iflows_mats[mats]:
            p_ense[f'a_{mats}_{iflow}'] = [rd.pmean[mats][f'a_{iflow}_0_{mats}'] for rd in bs_data]
    p_data = gv.dataset.avg_data(p_ense, bstrap=True)

    # H_n and H_sub from bootstrap ensemble
    H_ense = {}
    for mats in mats_list:
        for iflow in iflows_mats[mats]:
            H_ense[f'H_{mats}_{iflow}'] = [rd.tsums_mats[iflow,mats] for rd in bs_data]
    for sub in sub_list:
        for iflow in set.intersection(*(set(iflows_mats[mats]) for mats in sub)):
            H_ense[f'H_{sub}_{iflow}'] = [rd.tsums_subs[sub,iflow] for rd in bs_data]
    H_data = gv.dataset.avg_data(H_ense, bstrap=True)

    # save data
    with pickle_path.open('wb') as f:
        gv.dump((p_data, H_data), f)

else:
    with open(pickle_path, 'rb') as f:
        p_data, H_data = gv.load(f)





# print fitting parameters
for mats in mats_list:
    print(f'n={mats}:  m=' + str(p_data[f'm_{mats}']), end='  ')
    print(' '.join(f'a({flowtimes[iflow]:.2f})={p_data[f"a_{mats}_{iflow}"]}' for iflow in iflows_mats[mats]))
print('\n')

# print H_n and H_sub
col0_width, col_width = 8, 14
all_iflows = sorted(set.union(*(set(iflows_mats[mats]) for mats in mats_list)))
print(' ' * col0_width + ''.join(f'{flowtimes[iflow]:.2f} a^2'.ljust(col_width) for iflow in all_iflows))
print('mats:')
for mats in mats_list:
    row = f' n={mats}'.ljust(col0_width)
    for iflow in all_iflows:
        key = f'H_{mats}_{iflow}'
        cell = str(H_data[key]) if key in H_data else ''
        row += f'{cell:<{col_width}}'
    print(row)
print('subs:')
for sub in sub_list:
    row = (' '+ ''.join(map(str, sub))).ljust(col0_width)
    for iflow in all_iflows:
        key = f'H_{sub}_{iflow}'
        cell = str(H_data[key]) if key in H_data else ''
        row += f'{cell:<{col_width}}'
    print(row)

    






==> anc/data-analysis/ana_and_plotting_scripts/import_and_plotting_tech.py <==
from pathlib import Path
import sys

sys.path.append(str(Path(__file__).resolve().parent.parent))

from measurements import *
from statana import *
from fitsumtech import *
from fitsum import FitSubSum, build_integrand

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt


import scienceplots
plt.style.use('science')
plt.rcParams.update({
    'font.size' : 10,
    'text.usetex' : True
})



latex_width_pts = 469.75502
wlatex = latex_width_pts / 72.27

golden_ratio = (5**0.5 - 1) / 2
hlatex = wlatex * golden_ratio




@dataclass
class ResultData:
    
    pmean  : dict[int, dict]                # mats  -->  fit parameter dict
    rleft  : dict[tuple[int,int], float]    # (iflow, mats)  -->  r0
    rright : dict[tuple[int,int], float]    # (iflow, mats)  -->  r1

    tsums_mats : dict[tuple[int,int], float]                # (iflow, mats)  -->  H(n)
    tsums_subs : dict[tuple[tuple[int,...],int], float]     # (sub, iflow)   -->  H_sub

    psums_mats : dict[tuple[int,int], np.ndarray]       # (iflow, mats)  -->  partial sums of H(n)

==> anc/data-analysis/ana_and_plotting_scripts/plot_Q_and_chitop.py <==
from import_and_plotting_tech import *
import pickle
  
from ensemble_data import data_16_x_64_1p5Tc as data_ense
nt = data_ense['nt']
ns = data_ense['ns']
flowtimes = data_ense['flowtimes']
 
 
 
 
# flowtime for Q plot
iflow = -1
 
# config skipped for thermalizing
skip_configs = 55
 
# load data
data_path = Path.cwd() / 'zeugs' / 'data'
flowmeas_config : list[FlowMeasurements] = pickle.load((data_path / 'data0a.pkl').open('rb'))[skip_configs:]
n_configs = len(flowmeas_config)
print('number of configs =', n_configs)
 
 
 
# Q for all configs and flowtimes
icharge_config_flow = np.array(
    [ [meas.icharge for meas in flowmeas]
      for flowmeas in flowmeas_config ],
    dtype=float
)
 
# topological charge at the chosen flowtime
Q = icharge_config_flow[:, iflow]
 
# chi_top as function of flowtime (in units of T^4)
top_sus     = np.mean(icharge_config_flow**2, axis=0) / (ns/nt)**3
top_sus_std = np.std(icharge_config_flow**2, axis=0, ddof=1) / np.sqrt(n_configs) / (ns/nt)**3
 
top_sus_4     = top_sus ** (1/4)
top_sus_4_std = top_sus_4 * top_sus_std / (4 * top_sus)
 
 
 
# prepare figure
sc = 0.9
fig, (ax0, ax1) = plt.subplots(1, 2, figsize=(sc*wlatex, sc*0.42*wlatex), constrained_layout=True)
 
 
 
# left panel: topological charge for each configuration
ax0.scatter(range(n_configs), Q, s=1)
 
ax0.set_xlabel('config')
ax0.set_ylabel(r'$Q$')
ax0.set_title(
    rf'$t_\mathrm{{f}} = {flowtimes[iflow]:.2f} a^2$'
    rf' $(\sqrt{{8 t_\mathrm{{f}}}} = {flowtime_to_radius(flowtimes[iflow], nt):.2f} \beta)$'
)
 
 
 
# right panel: chi^(1/4) T as function of flowtime
ax1.errorbar(
    flowtimes,
    top_sus_4,
    yerr=top_sus_4_std,
    marker='o',
    markersize=4,
    ls='--',
)
 
ax1.set_xlabel(r'$t_\mathrm{f} / a^2$')
ax1.set_ylabel(r'$\chi_\mathrm{top}^{1/4}\,T$')
ax1.set_ylim(0, 1)
 
 
 
 
# saving the figure
out = Path.cwd() / 'zeugs' / 'plots' / 'Q_and_chi_1x2.pdf'
fig.savefig(out, bbox_inches='tight', dpi=400)
plt.close(fig)
print(f"Saved: {out}")

==> anc/data-analysis/ana_and_plotting_scripts/plot_kernels_of_subtracted_correlators.py <==
from import_and_plotting_tech import *





twopi = 2.0 * np.pi

def K(n, x):  # x = omega'/T
    return x / (x**2 + (twopi*n)**2)

def S01(x):
    return K(0, x) - K(1, x)

def S012(x):
    return K(0, x) - (4/3)*K(1, x) + (1/3)*K(2, x)

def xS01(x):
    return x * S01(x)

def xS012(x):
    return x * S012(x)

# linear x-range (now ok to include 0)
x_min, x_max = 0.01, 30.0
x = np.linspace(x_min, x_max, 2000)

fac = 0.75
fig, ax = plt.subplots(figsize=(fac*wlatex, fac*0.65*wlatex), constrained_layout=True)

ax.plot(x, xS01(x), label=r"$h^{(0,1)}$")
ax.plot(x, xS012(x), label=r"$h^{(0,1,2)}$")

ax.set_xlim(x_min, x_max)
ax.set_ylim(0, None)
ax.set_xlabel(r"$\omega'/T$")
ax.set_ylabel(r"kernel $h$")

ax.legend(frameon=True)

out = Path.cwd() / 'zeugs' / "plots" / "subtraction_kernels_x_linear.pdf"
out.parent.mkdir(parents=True, exist_ok=True)
fig.savefig(out, bbox_inches="tight")
plt.close(fig)

print(f"Saved: {out}")

==> anc/data-analysis/ana_and_plotting_scripts/plot_various_correlations_in_the_data.py <==
from import_and_plotting_tech import *





ense_all = get_data_mats_unbinned()  # shape: (nconf, nflow, nmats, ndist)
dist = radial_separations(ns)
nflow = ense_all.shape[1]


# correlations in r
iflow_r = 16
flow_r  = flowtimes[iflow_r]

ense_modes = ense_all[:, iflow_r, 0:2, :]          
data_modes = gv.dataset.avg_data(ense_modes)                 
corr_modes = gv.evalcorr(data_modes) 

rmin = 0
rmax = 20
il = index_from_distance(dist, rmin)
ir = index_from_distance(dist, rmax)                       

corr_r_m     = corr_modes[1, il:ir, 1, il:ir]      
corr_r_cross = corr_modes[0, il:ir, 1, il:ir]

n_r = corr_r_m.shape[0]


# correlation in t
mats_flow = 1
r_flow    = 10
ir_flow   = index_from_distance(dist, r_flow)

data_flow = gv.dataset.avg_data(ense_all[:, :, mats_flow, ir_flow])
corr_flow = gv.evalcorr(data_flow)                                    


# --- plot 1x3 with single colorbar ---
fig, axes = plt.subplots(
    1, 3,
    figsize=(wlatex, 0.38 * wlatex),
    constrained_layout=True
)

# ----- LEFT: r-corr mode mats_for_r -----
im0 = axes[0].imshow(
    corr_r_m,
    origin="upper",
    cmap="coolwarm",
    vmin=0, vmax=1,
    interpolation="nearest",
    aspect="equal"
)

n_ticks = 5
ticks = np.linspace(0, n_r - 1, n_ticks)
labels = np.linspace(rmin, rmax, n_ticks)

axes[0].set_xticks(ticks)
axes[0].set_yticks(ticks)
axes[0].set_xticklabels([f"{x:.0f}" for x in labels])
axes[0].set_yticklabels([f"{x:.0f}" for x in labels])

axes[0].set_xlabel(None) 
axes[0].set_ylabel(None) 
axes[0].text(
    0.05, 0.05, r"$r/a$",
    transform=axes[0].transAxes,
    ha="left", va="bottom",
    color="black",
    bbox=dict(facecolor="white", edgecolor="none", alpha=1, pad=1.5),
)
# axes[0].set_xlabel(r"$r / a$")
# axes[0].set_ylabel(r"$r / a$")
axes[0].set_title(f"mode 1, $t_\\mathrm{{f}}={flow_r:.2f} a^2$")

# ----- MIDDLE: cross r-corr -----
im1 = axes[1].imshow(
    corr_r_cross,
    origin="upper",
    cmap="coolwarm",
    vmin=0, vmax=1,
    interpolation="nearest",
    aspect="equal"
)

axes[1].set_xticks(ticks)
axes[1].set_yticks(ticks)
axes[1].set_xticklabels([f"{x:.0f}" for x in labels])
axes[1].set_yticklabels([f"{x:.0f}" for x in labels])

axes[1].set_xlabel(None) 
axes[1].set_ylabel(None) 
axes[1].text(
    0.05, 0.05, r"$r/a$",
    transform=axes[1].transAxes,
    ha="left", va="bottom",
    color="black",
    bbox=dict(facecolor="white", edgecolor="none", alpha=1, pad=1.5),
)
# axes[1].set_xlabel(r"$r / a$")
# axes[1].set_ylabel(r"$r / a$")
axes[1].set_title(f"mode 0 vs 1, $t_\\mathrm{{f}}={flow_r:.2f} a^2$")

# ----- RIGHT: flowtime corr -----
im2 = axes[2].imshow(
    corr_flow,
    origin="upper",
    cmap="coolwarm",
    vmin=0, vmax=1,
    interpolation="nearest",
    aspect="equal"
)

nflow = len(flowtimes)
n_ticks_t = 4
tick_idx = np.linspace(0, nflow - 1, n_ticks_t).round().astype(int)

axes[2].set_xticks(tick_idx)
axes[2].set_yticks(tick_idx)
axes[2].set_xticklabels([f"{flowtimes[i]:.2f}" for i in tick_idx])
axes[2].set_yticklabels([f"{flowtimes[i]:.2f}" for i in tick_idx])

axes[2].set_xlabel(None) 
axes[2].set_ylabel(None) 
axes[2].text(
    0.05, 0.05, r"$t_\mathrm{f}/a^2$",
    transform=axes[2].transAxes,
    ha="left", va="bottom",
    color="black",
    bbox=dict(facecolor="white", edgecolor="none", alpha=1, pad=1.5),
)
# axes[2].set_xlabel(r"t / $a^2$")
# axes[2].set_ylabel(r"flowtime / $a^2$")
axes[2].set_title(f"mode ${mats_flow}$, $r={r_flow} a$")

# single colorbar
cbar = fig.colorbar(
    im2,
    ax=axes[2],     # attach to the rightmost axis only
    fraction=0.046, # controls colorbar height relative to axis
    pad=0.08
)
cbar.set_label("correlation")

outpath = Path.cwd() / 'zeugs' / 'plots' / 'corr_1x3.pdf'
fig.savefig(outpath, bbox_inches="tight")
plt.close(fig)

==> anc/data-analysis/ana_and_plotting_scripts/plots_of_G_over_r_for_fit_and_data.py <==
import numpy as np
from import_and_plotting_tech import *


from some_intermediate_results import rmin_per_iflow_mats_exmax





nrows, ncols = 2, 3
fig, axes = plt.subplots(nrows=nrows, ncols=ncols, figsize=(wlatex, wlatex/ncols*nrows))
axes = np.reshape(axes, shape=(nrows, ncols))




# gs (ex_max=0) fit
if 1:
    ex_max = 0
    iflows_for_mats = [(11,18), (11,18), (11,14)]
    xlim_mats = [(8,30), (6,20), (5,15)]
    ylim_iifl_mats = [[(-0.012,0.002),(-0.005,0.0005)], [(-0.0325, 0.005),(-0.0085,0.001)], [(-0.038,0.005),(-0.041,0.0025)]]

# ex1 (ex_max=1) fit
if 0:
    ex_max = 1
    iflows_for_mats = [(11,18), (11,18), (11,14)]
    xlim_mats = [(4.5,20), (4.5,18), (4.5,15)]
    ylim_iifl_mats = [[(-0.28,0.02),(-0.08,0.005)], [(-0.08,0.01),(-0.018,0.0018)], [(-0.026,0.0025),(-0.027,0.002)]]




fss = FitSubSum(bs=False)
fss.iflows[0] = [11,12,14,16,18]
fss.iflows[1] = [11,12,14,16,18]
fss.iflows[2] = [11,12,14]




for mats in (0,1,2):
    fss.do_fit_one_mat_diff_rmin(mats, rmin_per_iflow_mats_exmax[ex_max][mats], ex_max=ex_max, printfits=True)

    for iifl, ifl in enumerate(iflows_for_mats[mats]):
        ax = axes[iifl, mats]

        r_left, r_right = fss.fitstuff_mats[mats].rlims[ifl,mats]
        ir_left, ir_right = index_from_distance(fss.dist, r_left), index_from_distance(fss.dist, r_right)

        plot_dist(fss.fitstuff_mats[mats].fit.x[ifl,mats], fss.fitstuff_mats[mats].fit.y[ifl,mats], ax, label=f'data', alpha=0.7)
        plot_fitfcn(fss.dist[ir_left:ir_right], fss.fitfcn_mats(ifl, mats, fss.dist[ir_left:ir_right]), ax, label=f'fit')

        ax.set_xlabel(r'$r / a$')
        ax.set_xlim(xlim_mats[mats])

        ax.set_ylim(ylim_iifl_mats[mats][iifl])
        ax.set_ylabel(None)
        ax.text(0.04, 0.96, r'$G / T^7$', transform=ax.transAxes, ha="left", va="top")

        # ax.tick_params(axis="y", direction="in", pad=-18-11, right=True, labelright=False)

        ax.legend(loc='lower right')
        ax.set_title(f'$n={mats}$, $t_\\mathrm{{f}}={flowtimes[ifl]:.2f}a^2$')




fig.tight_layout(w_pad=0.5)
plotpath = Path.cwd() / 'zeugs' / 'plots' / f'fit_data_plot_ex{ex_max}.pdf'
fig.savefig(plotpath, dpi=400)
print('saved at:', plotpath)

==> anc/data-analysis/ana_and_plotting_scripts/plots_of_H_over_r_fancy.py <==
from import_and_plotting_tech import *
import matplotlib.patches as mpatches
from mpl_toolkits.axes_grid1.inset_locator import mark_inset

from ensemble_data import data_16_x_64_1p5Tc as data_ense
nt = data_ense['nt']
ns = data_ense['ns']
flowtimes = data_ense['flowtimes']

from some_intermediate_results import rmin_per_iflow_mats_exmax




# which correlators to plot
ex_max      = 0
mats_list   = [1,2]
iflows_mats = {1:[14,18], 2:[11,14]}

# prepare figures
fig, axs = plt.subplots(1, len(mats_list), figsize=(wlatex, 0.8*hlatex), constrained_layout=True)

# prepare fitting and summing (summing since there r1 is computed)
fss = FitSubSum(bs=False)
fss.iflows[0] = [11,12,14,16,18]
fss.iflows[1] = [11,12,14,16,18]
fss.iflows[2] = [11,12,14]

# constant sized bins
cbin_size = 0.25
cbins = find_distance_bins(fss.dist, cbin_size)
dist_b, = bin_averages(cbins, fss.dist)



# do one plot for each mats
for j, mats in enumerate(mats_list):
    # the pair of flowtimes to plot
    iflows  = iflows_mats[mats]

    # perform fit and sum for this matsubara mode
    rmin_per_iflow = rmin_per_iflow_mats_exmax[ex_max][mats]
    fss.do_fit_one_mat_diff_rmin(mats, rmin_per_iflow, ex_max, printfits=True)
    fss.do_sums_for_mats(mats_vals=mats, printsums=True)

    # normal and zoomin axes
    ax = axs[j]
    axins = ax.inset_axes([0.45, 0.5, 0.5, 0.45])  # [x0, y0, width, height] in axes fraction coords
    fit_handles = []  # proxy legend entries for fit plots



    # loop over all flowtimes we want to plot
    for k, iflow in enumerate(iflows):

        # some parameters
        flow       = flowtimes[iflow]     # flowtime in a^2 units
        color_data = ['blue', 'green'][k]
        color_fit  = ['orange', 'red'][k]
        r_offset   = 0.04 * k

        # fit range
        r_left, r_right = fss.fitstuff_mats[mats].rlims[iflow, mats]
        ir_left  = index_from_distance(fss.dist, r_left)
        ir_right = index_from_distance(fss.dist, r_right)

        # data integrand (binned)
        ense_int    = build_integrand(fss.dist, fss.ense_all[:, iflow, mats, :], mats)
        ense_int_b, = bin_averages(cbins, ense_int)
        data_int_b  = gv.dataset.avg_data(ense_int_b)

        # plot data and fit
        plot_dist(dist_b+r_offset, data_int_b * dist_b**2 / nt**2, ax, label=rf'data ($t_\mathrm{{f}}={flow:.2f}a^2$)', color=color_data, alpha=0.7)
        xfit = fss.dist[ir_left:ir_right]
        yfit = fss.fitfcn_sinh(iflow, mats, xfit)
        plot_fitfcn(xfit, yfit * xfit**2 / nt**2, ax, label=None, color=color_fit)

        # plot again on zoomed in view
        plot_dist(dist_b+r_offset, data_int_b * dist_b**2 / nt**2, axins, label=None, color=color_data, alpha=0.7)
        fit_line = plot_fitfcn(xfit, yfit * xfit**2 / nt**2, axins, label=None, color=color_fit)
        fit_handles.append(mpatches.Patch(color=color_fit, alpha=0.5, label=rf'fit ($t_\mathrm{{f}}={flow:.2f}a^2$)'))

        # vertical lines at r0 and r1
        axins.axvline(x=fss.rleft_sinh[iflow, mats],  color=color_fit, alpha=0.5)
        axins.axvline(x=fss.rright_sinh[iflow, mats], color=color_fit, alpha=0.5)



    # define outside plot limits
    ax.set_xlim({1:(-0.45,18),   2:(-0.45,11) }[mats])
    ax.set_ylim({1:(-0.35,0.65), 2:(-0.7,1.23)}[mats])

    # pull y-tick numbers to the inside of the panel for outside plots
    ax.tick_params(axis='y', direction='in', pad=-5)
    plt.setp(ax.get_yticklabels(), ha='left')

    # define the zoomed region
    axins.set_xlim({1:(7.5,14),       2:(5.5,9)        }[mats])
    axins.set_ylim({1:(-0.027,0.005), 2:(-0.12,0.017)}[mats])
    axins.tick_params(axis='both', which='both', labelsize=6)

    # draw the box on the main plot and connecting lines to the zoomin
    mark_inset(ax, axins, loc1=3, loc2=4, fc="none", ec="0.5", lw=0.8)

    # no axis labels for zoomin plot
    axins.set_xlabel('')
    axins.set_ylabel('')

    # same xaxis labels and shared yaxis label
    ax.set_xlabel(r'$r/a$')
    if j==0: ax.set_ylabel(r'$h_{E,t_\mathrm{f}}(\omega_n, r) \cdot r^2 / T^5$')
    else:    ax.set_ylabel(None)

    # combine legends of data and fitfcn plots
    handles, labels = ax.get_legend_handles_labels()
    handles = fit_handles + handles
    labels  = [h.get_label() for h in fit_handles] + labels

    # build the legend
    ax.legend(
        handles=handles,
        labels=labels,
        loc='lower right',
        bbox_to_anchor=(0.9, 0.0),   # shift legend left slightly
        frameon=True,
        facecolor='white',
        edgecolor='none',
        framealpha=0.7,
        # the following are for compactifying the legend
        fontsize=8,
        handlelength=1.0,
        handletextpad=0.5,
        labelspacing=0.3,
        borderpad=0.3,
        borderaxespad=0.3,
    )

    # building the title
    flows_a2 = [f'{flowtimes[iflow]:.2f} a^2' for iflow in iflows]
    ax.set_title(rf'$n={mats} \qquad t_\mathrm{{f}} = {", ".join(flows_a2)}$')




# saving the figure
out = Path.cwd() / 'zeugs' / 'plots' / 'H_plot_lots.pdf'
fig.savefig(out, bbox_inches='tight', dpi=400)
plt.close(fig)
print(f"Saved: {out}")

==> anc/data-analysis/ana_and_plotting_scripts/plots_of_fits_for_different_r0.py <==
from import_and_plotting_tech import *






# plots for gs case
if 1:
    ex_max = 0
    iflows_for_mats = [(10,18), (10,16), (10,14)]
    rminlist_for_mats = [np.arange(7, 18+1e-6, 1), np.arange(6, 11+1e-6, 1/2), np.arange(5, 8+1e-6, 1/3)]
# plots for ex1 case
if 0:
    ex_max = 1
    iflows_for_mats = [(12,18), (12,18), (10,14)]
    rminlist_for_mats = [np.arange(5, 10.5+1e-6, 1/2), np.arange(5, 10.5+1e-6, 1/2), np.arange(5, 7+2/3+1e-6, 1/3)]


nrows, ncols = 2, 3
fig, axes = plt.subplots(nrows=nrows, ncols=ncols, figsize=(wlatex, wlatex/ncols*nrows*1.2))
axes = np.reshape(axes, shape=(nrows, ncols))


for mats in (0,1,2):
    for iifl, ifl in enumerate(iflows_for_mats[mats]):
        ax = axes[iifl,mats]

        fss = FitSubSum(bs=False)
        rmins = rminlist_for_mats[mats]
        allfits = fss.do_fits_for_many_r_min_lefts(rmins, [ifl], mats, 'var', ex_max)
        masses_data = [fs.fit.p[f'm_0_{mats}'] for fs in allfits]

        if ex_max > 0:
            dmasses_data = [fs.fit.p[f'dm_1_{mats}'] for fs in allfits]

        Qs = [fs.fit.Q for fs in allfits]

        ax.errorbar(
            x    = rmins,
            y    = gv.mean(masses_data),
            yerr = gv.sdev(masses_data),
            marker     = 'o',
            markersize = 4,
            linestyle  = '--',
            label      = f'$m_{mats}$' 
        )

        if ex_max > 0:
            ax.errorbar(
                x    = rmins,
                y    = gv.mean(dmasses_data),
                yerr = gv.sdev(dmasses_data),
                marker     = 'o',
                markersize = 4,
                linestyle  = '--', 
                label      = f'$\\Delta m_{mats}$' 
            )

        ax.set_xlim(min(rmins)-0.1, max(rmins)+0.1)
        # ax.set_ylim([(4.5,13.9),(8,21),(12,26)][mats])
        ax.set_ylim([(0,30), (0,30)][ex_max])
        if iifl == nrows - 1:
            ax.set_xlabel(r"$r_0/a$")
        else:
            ax.set_xlabel(None)
        ax.set_ylabel(None)

        axQ = ax.twinx()
        axQ.plot(
            rmins,
            Qs,
            marker='s',
            markersize=3,
            linestyle='--',
            label = 'Q',
            alpha = 0.7,
            color = 'plum',
        )
        axQ.set_ylim(0, 1)
        axQ.set_ylabel(None)

        leftmost  = (mats == 0)
        rightmost = (mats == ncols - 1)
        if not leftmost:
            ax.set_ylabel(None)
            ax.tick_params(axis='y', which='both', labelleft=False)

        if not rightmost:
            axQ.set_ylabel(None)
            axQ.tick_params(axis='y', which='both', labelright=False)

        ax.text(
            0.04, 0.96,
            '$m / T$',# + f' (mode {mats})',
            transform=ax.transAxes,
            ha="left",
            va="top"
        )
        ax.text(
            0.96, 0.96,
            '$Q$',
            transform=ax.transAxes,
            ha="right",
            va="top"
        )

        h1, l1 = ax.get_legend_handles_labels()
        h2, l2 = axQ.get_legend_handles_labels()
        ax.legend(
            h1 + h2,
            l1 + l2,
            loc='upper center',
            frameon=True,
            facecolor='white',
            edgecolor='none',
            framealpha=0.8,

            fontsize=8,          # smaller text
            handlelength=1.2,    # shorter line samples
            handletextpad=0.4,   # space between marker and text
            labelspacing=0.3,    # vertical spacing between entries
            borderpad=0.3,       # padding inside legend box
            borderaxespad=0.3,   # distance to axes
            columnspacing=0.6
        )

        ax.set_title(f'$n={mats}$, $t={flowtimes[ifl]:.2f}a^2$')


fig.tight_layout(w_pad=0.5)
fig.savefig(Path.cwd() / 'zeugs' / 'plots' / f'rmin_fits_{"gs" if ex_max==0 else "ex1"}_pretty.pdf', dpi=400)

==> anc/data-analysis/ana_and_plotting_scripts/some_intermediate_results.py <==





# Leftmost values of r to be used in fits.
# For each flowtime, matsubara mode and number of masses.

rmin_per_iflow_mats_exmax : list[list[dict[int,float]]] = [
    [   # ex_max = 0
        {8:11, 10:11.5, 11:11.5, 12:11.5, 14:12, 16:12.5, 18:12.5, 20:13.5, 21:14.5},   # mats = 0
        {8:7.5, 10:7.5, 11:8, 12:8.5, 14:8.5, 16:9, 18:9.5, 20:10, 21:10.5},            # mats = 1
        {8:6, 10:6, 11:6, 12:6+1/3, 14:6+1/3},                                          # mats = 2
    ],
    [   # ex_max = 1
        {8:5.5, 10:6, 11:6, 12:6, 14:6.5, 16:6.5, 18:7.5, 20:9, 21:9},  # mats = 0
        {8:6.5, 10:6.5, 11:7, 12:7, 14:7.5, 16:7.5, 18:8, 20:9, 21:9},  # mats = 1
        {8:5, 10:5+1/3, 11:5+2/3, 12:6, 14:6},                          # mats = 2
    ]
]



==> anc/data-analysis/ana_and_plotting_scripts/testing_and_inspecting_of_complete_fits.py <==
from import_and_plotting_tech import *


from some_intermediate_results import rmin_per_iflow_mats_exmax





ex_max = 0

fss = FitSubSum(bs=False)
fss.iflows[0] = [11,12,14,16,18] #+ [20,21]
fss.iflows[1] = [11,12,14,16,18] #+ [20,21]
fss.iflows[2] = [11,12,14]


for mats in (0,1,2):
    rmin_per_iflow = rmin_per_iflow_mats_exmax[ex_max][mats]
    fss.do_fit_one_mat_diff_rmin(mats, rmin_per_iflow, ex_max=ex_max, printfits=True)



fss.plot_mats_fits(path = Path.cwd() / 'zeugs' / 'plots' / 'mats_fitsN.png')



# fss.do_sums_for_sub(sub=(0,1))
# fss.do_sums_for_sub(sub=(0,1,2))
# fss.plot_subtraction_fits(sub=(0,1,2), path = Path.cwd() / 'zeugs' / 'plots' / 'mats_sub012.png')



fss.do_sums_for_mats(mats_vals=(0,1,2), printsums=True)
fss.do_sums_for_sub_from_mats(sub=(0,1))
fss.do_sums_for_sub_from_mats(sub=(0,1,2))

fss.plot_mats_integrand_fits(path = Path.cwd() / 'zeugs' / 'plots' / 'mats_sinh_fitsN.png')






==> anc/data-analysis/ana_and_plotting_scripts/testing_and_inspecting_psums.py <==
from import_and_plotting_tech import *
import pickle

from some_intermediate_results import rmin_per_iflow_mats_exmax




ex_max = 0

fss = FitSubSum(bs=False, psums_binsize=0.2)
fss.iflows[0] = [11,12,14,16,18]
fss.iflows[1] = [11,12,14,16,18]
fss.iflows[2] = [11,12,14]

for mats in (0,1,2):
    rmin_per_iflow = rmin_per_iflow_mats_exmax[ex_max][mats]
    fss.do_fit_one_mat_diff_rmin(mats, rmin_per_iflow, ex_max=ex_max, printfits=True)
    fss.do_sums_for_mats(mats_vals=mats, printsums=True)

fss.do_sums_for_sub_from_mats(sub=(0,1))
fss.do_sums_for_sub_from_mats(sub=(0,1,2))




# get bs data for psums
pickle_path = Path.cwd() / 'zeugs' / 'data' / 'bs_H.pkl'
with open(pickle_path, 'rb') as f:
    bs_data : list[ResultData] = pickle.load(f)
print('Number of bootstrap samples =', len(bs_data))

psums_ense = {}
for i, rd in enumerate(bs_data):
    for key, psums in rd.psums_mats.items():
        if key not in psums_ense:
            psums_ense[key] = np.zeros(shape=(len(bs_data),len(psums)))
        psums_ense[key][i,:] = psums

psums_data = {}
for key, ense in psums_ense.items():
    psums_data[key] = gv.dataset.avg_data(ense, bstrap=True)
    print(key, psums_data[key].size, psums_data[key].dtype, psums_data[key][::60])




fig, axs = plt.subplots(2, 2, figsize=(2*wlatex, 2*hlatex), constrained_layout=True)
fls = lambda ifl: f'{flowtimes[ifl]:.2f} a^2'




for mats in (0,1):
    iflow = 18
    color = ['blue', 'red'][mats]

    ax = axs[0,0]
    # plot_dist(fss.dist_psums, fss.psums_sinh[iflow, mats], ax, markersize=3, linestyle=':', label=f'$n={mats} (t={fls(iflow)})$', color=color)
    plot_dist(fss.dist_psums, psums_data[iflow, mats], ax, markersize=2, linestyle=':', label=f'$n={mats} (t={fls(iflow)})$', color=color)
    ax.set_ylabel(f'partial sums' + r'$ / T^4$')
    ax.axvline(x=fss.rleft_sinh[ iflow, mats], color=color, alpha=0.5)
    ax.axvline(x=fss.rright_sinh[iflow, mats], color=color, alpha=0.5)
    ax.set_xlim(0, 15*2)
    ax.set_xlabel(None)

    ax = axs[1,0]
    ense_int    = build_integrand(fss.dist, fss.ense_all[:, iflow, mats, :], mats)
    ense_int_b, = bin_averages(find_distance_bins(fss.dist, fss.psums_binsize), ense_int)
    data_int_b  = gv.dataset.avg_data(ense_int_b)
    plot_dist(fss.dist_psums, data_int_b * fss.dist_psums**2 / nt**2, ax, label=f'$n={mats} (t={fls(iflow)})$', color=color, alpha=0.7, linestyle=':')
    ax.axvline(x=fss.rleft_sinh[ iflow, mats], color=color, alpha=0.5)
    ax.axvline(x=fss.rright_sinh[iflow, mats], color=color, alpha=0.5)
    ax.set_ylabel(r'$h_{E,t}(\omega_n, r) \cdot r^2 / T^5$')
    ax.set_xlim(0, 15)
    ax.set_ylim(-0.13, 0.23)

    ax.axhline(y=0, color='grey', alpha=0.5)




for mats in (0,1,2):
    ax = axs[0,1]
    iflow = 14
    color = ['blue', 'red', 'green'][mats]

    # plot_dist(fss.dist_psums, fss.psums_sinh[iflow, mats], ax, markersize=3, linestyle=':', label=f'$n={mats} (t={fls(iflow)})$', color=color)
    plot_dist(fss.dist_psums, psums_data[iflow, mats], ax, markersize=2, linestyle=':', label=f'$n={mats} (t={fls(iflow)})$', color=color)
    ax.axvline(x=fss.rleft_sinh[ iflow, mats], color=color, alpha=0.5)
    ax.axvline(x=fss.rright_sinh[iflow, mats], color=color, alpha=0.5)
    ax.set_xlim(0, 15*2)
    ax.set_xlabel(None)
    ax.set_ylabel(None)

    ax = axs[1,1]
    ense_int    = build_integrand(fss.dist, fss.ense_all[:, iflow, mats, :], mats)
    ense_int_b, = bin_averages(find_distance_bins(fss.dist, fss.psums_binsize), ense_int)
    data_int_b  = gv.dataset.avg_data(ense_int_b)
    plot_dist(fss.dist_psums, data_int_b * fss.dist_psums**2 / nt**2, ax, label=f'$n={mats} (t={fls(iflow)})$', color=color, alpha=0.7, linestyle=':')
    ax.axvline(x=fss.rleft_sinh[ iflow, mats], color=color, alpha=0.5)
    ax.axvline(x=fss.rright_sinh[iflow, mats], color=color, alpha=0.5)
    ax.set_ylabel(None)
    ax.set_xlim(0, 15)
    ax.set_ylim(-0.3, 0.6)

    ax.axhline(y=0, color='grey', alpha=0.5)

if 0:   # plot mats=3 data (bottom right)
    ense_int    = build_integrand(fss.dist, fss.ense_all[:, 14, 3, :], 3)
    ense_int_b, = bin_averages(find_distance_bins(fss.dist, fss.psums_binsize), ense_int)
    data_int_b  = gv.dataset.avg_data(ense_int_b)
    plot_dist(fss.dist_psums, data_int_b * fss.dist_psums**2 / nt**2, axs[1,1], label=f'$n=3 (t={fls(14)})$', color='orange', alpha=0.7, linestyle=':')




out = Path.cwd() / 'zeugs' / 'plots' / 'test_psums.pdf'
fig.savefig(out, bbox_inches='tight', dpi=400)
plt.close(fig)
print(f"Saved: {out}")




==> anc/data-analysis/ana_and_plotting_scripts/testing_fits_for_different_r0.py <==
from import_and_plotting_tech import *







fss = FitSubSum(bs=False)
iflows = [8,10,11,12,14,16,18,20,21]
print([f'{flowtimes[ifl]:.2f}' for ifl in iflows])

nrows1, ncols1 = len(iflows), 3
fig1, axes1 = plt.subplots(nrows=nrows1, ncols=ncols1, figsize=(9*ncols1, 4*nrows1))
axes1 = np.reshape(axes1, shape=(nrows1, ncols1))


ex_max = 1

mats = 2

if ex_max == 0:
    fss.r_min_left_list_mats = [
        tuple(np.arange(5, 18+1e-6, 1/2) for _ in range(3)),
        tuple(np.arange(5, 13+1e-6, 1/2) for _ in range(3)),
        tuple(np.arange(5, 11+1e-6, 1/3) for _ in range(3)),
    ][mats]
elif ex_max == 1:
    fss.r_min_left_list_mats = [
        tuple(np.arange(5, 16+1e-6, 1/2) for _ in range(3)),
        tuple(np.arange(5, 13+1e-6, 1/2) for _ in range(3)),
        tuple(np.arange(4, 10+1e-6, 1/3) for _ in range(3)),
    ][mats]
else:
    raise Exception('efjibwiofubwi')

allfits = fss.plot_iflow_comparison_of_rleft_fits_single_mats(mats=mats, ex_max=ex_max, iflows=iflows, axes=axes1[:,0])







for iifl, ifl in enumerate(iflows):

    if ex_max == 0:
        rmin1, rmin2 = {
            0 : {8:(10.5,13), 10:(11,14.5), 11:(11,15), 12:(11.5,16), 14:(12,16.5), 16:(12.5,17), 18:(13,18), 20:(14,18), 21:(14.5,18)},
            1 : {8:(7,10), 10:(7.5,10.5), 11:(8,11), 12:(8,11), 14:(8,11.5), 16:(9,12), 18:(9,12), 20:(10,13), 21:(10.5,13)},
            2 : {8:(5+2/3,7), 10:(6,7), 11:(6,7+1/3), 12:(6+1/3,7+2/3), 14:(6+1/3,7), 16:(7,8+1/3), 18:(7+2/3,9), 20:(8,9+1/3), 21:(9,10+1/3)},
        }[mats][ifl]
    elif ex_max == 1:
        rmin1, rmin2 = {
            0 : {8:(6,9.5), 10:(6.5,8.5), 11:(6.5,11), 12:(6.5,11.5), 14:(7,11), 16:(7.5,12), 18:(8,11.5), 20:(9,15), 21:(10,12)},
            1 : {8:(5.5,6.5), 10:(6.5,8), 11:(6.5,9), 12:(7,9.5), 14:(7.5,9), 16:(7,8.5), 18:(8,10), 20:(9,11), 21:(10,12)},
            2 : {8:(5,6+1/3), 10:(5+1/3,6+1/3), 11:(5+2/3,6+2/3), 12:(6,7), 14:(6,7+1/3), 16:(6+2/3,7+2/3), 18:(6,7+2/3), 20:(8,9), 21:(8,9+2/3)},
        }[mats][ifl]
    else:
        raise Exception('wefiwuhefuwihf')
    irmin1, irmin2 = (np.argwhere(np.abs(fss.r_min_left_list_mats[mats] - rmin) < 1e-6)[0][0] for rmin in (rmin1, rmin2))

    for i, (irmin, rmin) in enumerate(zip((irmin1, irmin2), (rmin1, rmin2))):
        ax = axes1[iifl, 1+i]
        r_left, r_right = allfits[iifl][irmin].rlims[ifl,mats]
        ir_left, ir_right = index_from_distance(fss.dist, r_left), index_from_distance(fss.dist, r_right)
        plot_dist(allfits[iifl][irmin].fit.x[ifl,mats], allfits[iifl][irmin].fit.y[ifl,mats], ax, label=f'data', alpha=0.7)
        x_fit = fss.dist[ir_left:ir_right]
        y_fit = allfits[iifl][irmin].fit.fcn({(ifl,mats) : fss.dist[ir_left:ir_right]}, allfits[iifl][irmin].fit.p)[ifl,mats]
        plot_fitfcn(x_fit, y_fit, ax, label=rf'fit $(r_0={rmin:.1f})$')

        ax.set_xlabel(r'$r / a$')
        ax.set_xlim([(6,35), (5,25), (5,18)][mats])
        yliml, ylimr = min(gv.mean(y_fit)), max(gv.mean(y_fit))
        ax.set_ylim(yliml - (ylimr-yliml)*0.1, ylimr + (ylimr-yliml)*0.1)
        ax.set_ylabel(r'$G / T^7$')
        ax.legend(loc='lower right')



fig1.tight_layout()
fnameabc = 'gs' if ex_max==0 else f'ex{ex_max}'
filepath = Path.cwd() / 'zeugs' / 'plots' / f'mats_rmin_tests_{fnameabc}_mats{mats}.png'
fig1.savefig(filepath, dpi=400)
print('saved as:', filepath)

==> anc/data-analysis/ana_and_plotting_scripts/testing_zero_flowtime_fits.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "e50e9dc9",
   "metadata": {},
   "outputs": [],
   "source": [
    "from import_and_plotting_tech import *\n",
    "import pickle\n",
    "\n",
    "from ensemble_data import data_16_x_64_1p5Tc as data_ensemble\n",
    "flowtimes = data_ensemble['flowtimes']\n",
    "\n",
    "mats_list = [0, 1, 2]\n",
    "iflows_mats = {\n",
    "    0 : [11,12,14,16,18],\n",
    "    1 : [11,12,14,16,18],\n",
    "    2 : [11,12,14]\n",
    "}\n",
    "sub_list = [(0,1), (0,1,2)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "937054de",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of bootstrap samples = 1000\n",
      "\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# load bootstrap ensemble\n",
    "pickle_path = Path.cwd() / '..' / 'data' / 'bs_H.pkl'\n",
    "with open(pickle_path, 'rb') as f:\n",
    "    bs_data : list[ResultData] = pickle.load(f)\n",
    "print('Number of bootstrap samples =', len(bs_data), end='\\n\\n\\n')\n",
    "\n",
    "# H_n and H_sub from bootstrap ensemble\n",
    "H_ense = {}\n",
    "for mats in mats_list:\n",
    "    for iflow in iflows_mats[mats]:\n",
    "        H_ense[f'H_{mats}_{iflow}'] = [rd.tsums_mats[iflow,mats] for rd in bs_data]\n",
    "for sub in sub_list:\n",
    "    for iflow in set.intersection(*(set(iflows_mats[mats]) for mats in sub)):\n",
    "        H_ense[f'H_{sub}_{iflow}'] = [rd.tsums_subs[sub,iflow] for rd in bs_data]\n",
    "H_data = gv.dataset.avg_data(H_ense, bstrap=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "cf7c1789",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "x_data = [0.58909938 0.9353328 ]\n",
      "y_data = [-0.0322(95) -0.0347(80)]\n",
      "\n",
      "[[8.94778622e-05 7.48153171e-05]\n",
      " [7.48153171e-05 6.43931154e-05]]\n",
      "[[1.         0.98562793]\n",
      " [0.98562793 1.        ]]\n"
     ]
    }
   ],
   "source": [
    "# which data for fit\n",
    "sub    = (0,1)\n",
    "iflows = [14,18]\n",
    "\n",
    "# x data (flowtimes)\n",
    "x_data = flowtimes[iflows]\n",
    "print(f'{x_data = !s}')\n",
    "\n",
    "# y data (H_sub)\n",
    "y_ense = np.zeros(shape=(len(bs_data),len(x_data)), dtype=float)\n",
    "y_data = np.zeros(shape=(len(x_data),), dtype=object)\n",
    "for iiflow, iflow in enumerate(iflows):\n",
    "    y_ense[:,iiflow] = H_ense[f'H_{sub}_{iflow}']\n",
    "    y_data[iiflow]   = H_data[f'H_{sub}_{iflow}']\n",
    "print(f'{y_data = !s}')\n",
    "\n",
    "print()\n",
    "print(gv.evalcov(y_data))\n",
    "print(gv.evalcorr(y_data))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "f3a23102",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 350x262.5 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "svd.eps=np.float64(0.007238046916186181), svd.nmod=0\n"
     ]
    }
   ],
   "source": [
    "# svd analysis\n",
    "%matplotlib inline\n",
    "svd = gv.dataset.svd_diagnosis(y_ense, nbstrap=500)\n",
    "svd.plot_ratio(show=True)\n",
    "\n",
    "print(f'{svd.eps=}, {svd.nmod=}')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "94c98c5e",
   "metadata": {},
   "source": [
    "# Eigenvalues and eigenvectors of covariance matrix"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "1febaeb6",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.00015279   [0.76332732 0.64601193]\n",
      "0.00000108   [-0.64601193  0.76332732]\n"
     ]
    }
   ],
   "source": [
    "eigvals, eigvecs = np.linalg.eig(gv.evalcov(y_data))\n",
    "for i, ei in enumerate(eigvals):\n",
    "    print(f'{ei:.8f}   {eigvecs[:,i]}')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "690ebf57",
   "metadata": {},
   "source": [
    "# Uncertainty and distribution of covariance"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "6c4a35bc",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[7.61(39)e-08 6.08(32)e-08]\n",
      " [6.08(32)e-08 5.00(26)e-08]]\n",
      "[[1 ± 2.2e-16 0.98563(97)]\n",
      " [0.98563(97) 1 ± 2.2e-16]]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 350x262.5 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "n_bs = 10000\n",
    "\n",
    "y_cov_bs  = np.zeros(shape=(n_bs, len(y_data), len(y_data)), dtype=float)\n",
    "y_corr_bs = np.zeros(shape=(n_bs, len(y_data), len(y_data)), dtype=float)\n",
    "\n",
    "for i_bs, y_bs in enumerate(gv.dataset.bootstrap_iter(y_ense ,n=n_bs)):\n",
    "    y_cov_bs[i_bs]  = gv.evalcov(gv.dataset.avg_data(y_bs))\n",
    "    y_corr_bs[i_bs] = gv.evalcorr(gv.dataset.avg_data(y_bs))\n",
    "\n",
    "y_cov = gv.dataset.avg_data(y_cov_bs, bstrap=True)\n",
    "print(y_cov)\n",
    "\n",
    "y_corr = gv.dataset.avg_data(y_corr_bs, bstrap=True)\n",
    "print(y_corr)\n",
    "\n",
    "plt.hist(y_corr_bs[:,1,0], bins=32)\n",
    "plt.xlabel(f'correlation of H(t_f = {x_data[0]:.2f}) and H(t_f = {x_data[1]:.2f})')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "c6040632",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "fit result = -0.0408(62)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 350x262.5 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# linear fit analyically (but is exact same as done with lsqfit.nonlinear_fit)\n",
    "A    = np.ones(shape=(len(x_data),))\n",
    "V    = gv.evalcov(y_data)\n",
    "Vinv_A = np.linalg.solve(V, A)\n",
    "L = Vinv_A.T / (A.T @ Vinv_A)\n",
    "\n",
    "res = L @ gv.mean(y_data)\n",
    "cov = 1 / (A.T @ Vinv_A)\n",
    "err = np.sqrt(cov)\n",
    "print('fit result =', gv.gvar(res, err))\n",
    "\n",
    "plt.errorbar(x_data, gv.mean(y_data), gv.sdev(y_data), linestyle='', marker='o')\n",
    "plt.errorbar(0, res, marker='s', color='green')\n",
    "plt.axhline(y=res, color='green', linestyle='--')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "13e9c281",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "linear fit for sub=(0, 1) and iflows=[11, 14, 18]\n",
      "chi2/dof [dof] = 3.08 [1],    Q = 0.08\n",
      "f(x) = a + bx,    a = -0.033(12)b = -0.0028(54)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<lsqfit.nonlinear_fit at 0x705ba98b2c90>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def do_fit(sub : tuple, iflows : list, model : str) -> lsqfit.nonlinear_fit:\n",
    "    print(f'\\n{model} fit for {sub=} and {iflows=}')\n",
    "\n",
    "    # x data (flowtimes)\n",
    "    x_data = flowtimes[iflows]\n",
    "    # y data (H_sub)\n",
    "    y_data = np.array([H_data[f'H_{sub}_{iflow}'] for iflow in iflows])\n",
    "\n",
    "    fcn = {\n",
    "        'constant'  : lambda x,p : p[0],\n",
    "        'linear'    : lambda x,p : p[0] + p[1]*x,\n",
    "        'quadratic' : lambda x,p : p[0] + p[1]*x**2\n",
    "    }[model]\n",
    "\n",
    "    fit = lsqfit.nonlinear_fit(\n",
    "        data = (x_data, y_data),\n",
    "        fcn = fcn,\n",
    "        p0 = [0] if model=='constant' else [0,0]\n",
    "    )\n",
    "\n",
    "    print(f'chi2/dof [dof] = {fit.chi2/fit.dof:.2f} [{fit.dof}],    Q = {fit.Q:.2f}')\n",
    "    print(f'f(x) =', {'constant':'a', 'linear':'a + bx', 'quadratic':'a + bx²'}[model], end=',    ')\n",
    "    print(f'a = {fit.p[0]}' + (f'b = {fit.p[1]}' if model!='constant' else ''))\n",
    "\n",
    "    return fit\n",
    "\n",
    "\n",
    "do_fit((0,1), [11,14,18], 'linear')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e80d46d1",
   "metadata": {},
   "source": [
    "# Constant fits: full cov, different amount of flowtimes"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "6d2b90df",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "constant fit for sub=(0, 1) and iflows=[14, 18]\n",
      "chi2/dof [dof] = 1.48 [1],    Q = 0.22\n",
      "f(x) = a,    a = -0.0408(62)\n",
      "\n",
      "constant fit for sub=(0, 1) and iflows=[11, 14, 18]\n",
      "chi2/dof [dof] = 1.68 [2],    Q = 0.19\n",
      "f(x) = a,    a = -0.0384(60)\n",
      "\n",
      "constant fit for sub=(0, 1) and iflows=[14, 16, 18]\n",
      "chi2/dof [dof] = 1.34 [2],    Q = 0.26\n",
      "f(x) = a,    a = -0.0408(62)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 350x262.5 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sub = (0,1)\n",
    "iflows_list = {(0,1) : [[14,18], [11,14,18], [14,16,18]], (0,1,2) : [[11,14], [11,12,14]]}[sub]\n",
    "model = 'constant'\n",
    "\n",
    "x_range = np.linspace(0, flowtimes[max(map(max,iflows_list))], 100)\n",
    "colors = ['green', 'blue', 'lightblue']\n",
    "offset = 0.005\n",
    "\n",
    "for i, iflows in enumerate(iflows_list):\n",
    "    fit = do_fit(sub, iflows, model)\n",
    "    plt.plot(x_range, [fit.fcn(x, fit.pmean) for x in x_range], color=colors[i])\n",
    "    plt.errorbar(i*offset, fit.fcn(0, fit.pmean), fit.fcn(0, fit.p).sdev, color=colors[i], marker='s', label=str(iflows))\n",
    "    if i == len(iflows_list)-1:\n",
    "        plt.errorbar(fit.x, gv.mean(fit.y), gv.sdev(fit.y), linestyle='', marker='o', color='orange')\n",
    "\n",
    "plt.xlabel('flowtime / a²')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "580685c7",
   "metadata": {},
   "source": [
    "# Constant fits: diag approx for mean, bootstrap for sdev"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4c2f90e2",
   "metadata": {},
   "outputs": [],
   "source": [
    "# TODO\n",
    "# compute fit by: diagonal approx for mean, bootstrap for sdev\n",
    "# check chi2 (using full cov) for results (does that make sense?)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9fded6b5",
   "metadata": {},
   "source": [
    "# Linear and quadratic fits"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "eaf25631",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "linear fit for sub=(0, 1) and iflows=[11, 14, 18]\n",
      "chi2/dof [dof] = 3.08 [1],    Q = 0.08\n",
      "f(x) = a + bx,    a = -0.033(12)b = -0.0028(54)\n",
      "\n",
      "quadratic fit for sub=(0, 1) and iflows=[11, 14, 18]\n",
      "chi2/dof [dof] = 3.33 [1],    Q = 0.07\n",
      "f(x) = a + bx²,    a = -0.0372(99)b = -0.0005(31)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 350x262.5 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sub = (0,1)\n",
    "iflows = {(0,1) : [11,14,18], (0,1,2) : [11,12,14]}[sub]\n",
    "model_list = ['linear', 'quadratic']\n",
    "\n",
    "x_range = np.linspace(0, flowtimes[max(iflows)], 100)\n",
    "colors = ['green', 'blue']\n",
    "offset = 0.005\n",
    "\n",
    "for i, model in enumerate(model_list):\n",
    "    fit = do_fit(sub, iflows, model)\n",
    "    plt.plot(x_range, [fit.fcn(x, fit.pmean) for x in x_range], color=colors[i])\n",
    "    plt.errorbar(i*offset, fit.fcn(0, fit.pmean), fit.fcn(0, fit.p).sdev, color=colors[i], marker='s', label=model)\n",
    "    if i == len(model_list)-1:\n",
    "        plt.errorbar(fit.x, gv.mean(fit.y), gv.sdev(fit.y), linestyle='', marker='o', color='orange')\n",
    "\n",
    "plt.xlabel('flowtime / a²')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".venv (3.12.3.final.0)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/data-analysis/ana_and_plotting_scripts/zero_flowtime_extrapolation.py <==
from import_and_plotting_tech import *
from matplotlib.lines import Line2D
from matplotlib.patches import Patch




# load H data
pickle_path = Path.cwd() / 'zeugs' / 'data' / 'av_H.pkl'
with open(pickle_path, 'rb') as f:
    _, H_data = gv.load(f)




sub_list    = [(0,1), (0,1,2)]
models      = ['const', 'linear']
exclude_idx = {(0,1):[], (0,1,2):[]}
colors_data = {(0,1) : 'dodgerblue', (0,1,2) : 'firebrick'}
colors_fit  = {(0,1)   : {'const' : 'deepskyblue', 'linear' : 'darkturquoise'}, 
               (0,1,2) : {'const' : 'orangered', 'linear' : 'mediumvioletred'}}

sc = 0.8
fig, ax = plt.subplots(figsize=(sc*wlatex, sc*1.1*hlatex), constrained_layout=True)



for j, sub in enumerate(sub_list):
    sub_str    = ','.join(map(str, sub))
    excl       = exclude_idx[sub]
    x_offset_j = j * 0.007
    color_data = colors_data[sub]

    # build x-data (flowtime/a^2) and y-data (H_sub/T^4)
    x, y = [], []
    for name, value in H_data.items():
        _, sm, iflow = name.split('_')
        if sm != str(sub): continue
        x.append(flowtimes[int(iflow)])
        y.append(value)
    order = np.argsort(x)
    x = np.array(x)[order]
    y = np.array(y)[order]

    # mask for points used in the fit
    mask = np.ones(len(x), dtype=bool)
    mask[excl] = False

    x_fit = x[mask]
    y_fit = y[mask]


    for i, model in enumerate(models):
        color_fit  = colors_fit[sub][model]
        x_offset_i = -3*0.007/2 + (2*j+i) * 0.007

        # linear model, fit to all available points
        fitfcns = { 'const' : (lambda x, p: x*0 + p['a']), 'linear' : (lambda x, p: p['a'] + p['b'] * x) }
        p0s     = { 'const' : {'a':0},                     'linear' : {'a':0, 'b':0}                     }
        fitfcn, p0 = fitfcns[model], p0s[model]

        fit = lsqfit.nonlinear_fit(
            data = (x_fit, y_fit),
            p0   = p0,
            fcn  = fitfcn,
        )

        # extrapolated value at t=0
        y0 = fit.p['a']
        print(f'\n{sub=}, {y0=}, chi2/dof{fit.chi2/fit.dof:.2f}, {fit.Q=:.2f}, {model=}, excluded={excl}')

        # fit line from t=0 to the last data point
        x_line = np.linspace(0.0, x_fit[-1], 200)
        y_line = fitfcn(x_line, fit.pmean)

        # plot fit line (no legend entry)
        ax.plot(
            x_line + x_offset_i,
            y_line,
            linestyle = '--' if model=='const' else ':',
            color     = color_fit,
            alpha     = 0.99,
        )

        # annotate the line: 'linear' above, 'const' below
        x_txt = 0.25                      # where along the line to place the text
        y_txt = fitfcn(x_txt, fit.pmean)
        dy    = {'linear':4, 'const':-4}[model]      # offset in points
        ax.annotate(
            'constant fit' if model=='const' else 'linear fit',
            xy         = (x_txt + x_offset_i, y_txt),
            xytext     = (0, dy),
            textcoords = 'offset points',
            ha         = 'center',
            va         = 'bottom' if model == 'linear' else 'top',
            color      = color_fit,
            fontsize   = 9,
            alpha      = 0.99
        )

        # plot t=0 extrapolation (no legend entry)
        ax.errorbar(
            x    = [0.0 + x_offset_i],
            y    = [gv.mean(y0)],
            yerr = [gv.sdev(y0)],
            marker    = 's',
            linestyle = 'none',
            color     = color_fit,
            alpha     = 0.99,
        )


    # plot included data points (full color)
    ax.errorbar(
        x    = x_fit + x_offset_j,
        y    = gv.mean(y_fit),
        yerr = gv.sdev(y_fit),
        marker     = 'o',
        linestyle  = 'none',
        color      = color_data,
        alpha      = 0.9,
        markersize = 5,
        label      = rf'data $H_{{E,t}}^{{({sub_str})}}$',
    )

    # plot excluded data points (paler)
    if excl:
        x_excl = x[~mask]
        y_excl = y[~mask]
        ax.errorbar(
            x    = x_excl + x_offset_j,
            y    = gv.mean(y_excl),
            yerr = gv.sdev(y_excl),
            marker     = 'o',
            linestyle  = 'none',
            color      = color_data,
            alpha      = 0.3,
            markersize = 5,
            label      = None,
        )





    # print correlation matrix for this sub
    corr = gv.evalcorr(y_fit)
    flow_labels = [f'{xi:.2f}' for xi in x_fit]

    print(f'\ncorrelations for sub={sub}:')
    col_width = 8
    print(' ' * col_width + ''.join(lbl.ljust(col_width) for lbl in flow_labels))
    for lbl, row in zip(flow_labels, corr):
        print(lbl.ljust(col_width) + ''.join(f'{val:.3f}'.ljust(col_width) for val in row))



# axis labels and annotation
ax.set_xlabel('$t_\\mathrm{f}/a^2$')
ax.set_ylabel(r'$H_{E,t_\mathrm{f}} / T^4$')

ymin, _ = ax.get_ylim()
ax.set_ylim(-0.044, 0.0075)

legend_handles = [
    Patch(facecolor=colors_data[sub],
          label=rf'$H_{{E,t_\mathrm{{f}}}}^{{({",".join(map(str, sub))})}}$')
    for sub in sub_list[::-1]
]

ax.legend(
    handles    = legend_handles,
    loc        = 'upper right',
    frameon    = True,
    facecolor  = 'white',
    edgecolor  = 'none',
    framealpha = 0.7,
)

# saving the figure
out = Path.cwd() / "zeugs" / "plots" / "zero_tf_extrapolation.pdf"
fig.savefig(out, bbox_inches="tight")
plt.close(fig)
print(f"Saved: {out}")



==> anc/data-analysis/ana_prepare.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0b1cae6d",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "import dataclasses\n",
    "import pickle\n",
    "import numpy as np\n",
    "\n",
    "from measurements import *\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "48fb6cbf",
   "metadata": {},
   "source": [
    "# Some longer calculations preparing data\n",
    "\n",
    "* Reading in all the flow files which are outputted from MILC\n",
    "* Preparing a 4D numpy array of the correlators for (config,flowtime,tau,r) and saving it to a file\n",
    "* Saving all the other observables (like Q, plaquette, ...) to a file\n",
    "\n",
    "* Compute matsubara modes of correlators and save to file\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "165b9bac",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.028, 0.041, 0.050, 0.059, 0.066, 0.074, 0.081, 0.088, 0.094, 0.101, 0.108, 0.114, 0.121, 0.128, 0.136, 0.143, 0.152, 0.161, 0.171, 0.183, 0.196, 0.212\n"
     ]
    }
   ],
   "source": [
    "ns = 64\n",
    "nt = 16\n",
    "\n",
    "flowtimes = [ 0.02572923590301565, 0.05303278154520656, 0.08103495224784385, 0.110208782326772, 0.141058391298962, 0.1736893835495303,\n",
    "              0.2086835114617738, 0.2454549361253429, 0.2838117228448263, 0.3249152519239425, 0.3705101434001126, 0.4179449298122797,\n",
    "              0.4696233239687699, 0.5279559816139976, 0.5890993819917063, 0.6570215111572449, 0.734680305158274, 0.8257738792221512,\n",
    "              0.9353328035912798, 1.06959076807306, 1.233820281085228, 1.435936459574629 ]#, 1.68034447439404, 1.972161672512587 ]\n",
    "print(', '.join(f'{flowtime_to_radius(ft, nt):.3f}' for ft in flowtimes))\n",
    "\n",
    "local_tol = 3.00e-04    # flowtimes based on this (not used here)\n",
    "flow_type = 'zeuthen'   # just for information, prabably not needed"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "aee32b7f",
   "metadata": {},
   "source": [
    "## Reading in the flow files"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "4c6a0b57",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4055\n"
     ]
    }
   ],
   "source": [
    "scratch_path = Path('/work/scratch/ln29bamu')\n",
    "home_path = Path('/home/ln29bamu')\n",
    "code_path = home_path / 'code' / 'milc_luis'\n",
    "\n",
    "flowfiles_folder = scratch_path / 'flow_files' / 'combined'\n",
    "\n",
    "flowmeas_config = [ parse_flow_output(fn.read_text(), flowtimes)\n",
    "                    for fn in flowfiles_folder.iterdir() ]\n",
    "\n",
    "print(len(flowmeas_config))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8e1bf021",
   "metadata": {},
   "source": [
    "## Saving all measurements besides correlators"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "4c79a990",
   "metadata": {},
   "outputs": [],
   "source": [
    "# save all Measurement objects (with q-corrs removed)\n",
    "\n",
    "flowmeas_nocorrs_config = [ [ dataclasses.replace(meas, q_corrs=None)\n",
    "                              for meas in flowmeas ]\n",
    "                            for flowmeas in flowmeas_config ]\n",
    "\n",
    "pickle_file = code_path / 'zeugs' / 'data' / 'data0a.pkl'\n",
    "\n",
    "with pickle_file.open('wb') as f:\n",
    "    pickle.dump(flowmeas_nocorrs_config, f)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "29c315e0",
   "metadata": {},
   "source": [
    "## Construct and save numpy array of correlators\n",
    "\n",
    "correlators have units $T^6$ and are given by\n",
    "\n",
    "$\n",
    "\\texttt{all\\_corrs\\_r2}[i, t_f, \\tau, r^2] = d_{r} C^{(i)}_{t_f}(\\tau, r) \\cdot n_t^6\n",
    "$\n",
    "\n",
    "with the radial correlator in lattice units,\n",
    "\n",
    "$\n",
    "C^{(i)}_{t_f}(\\tau, r) = \\frac{1}{d_r} \\sum_{|\\mathbf{x}| = r} C^{(i)}_{t_f}(\\tau, \\mathbf{x})\n",
    "$\n",
    "\n",
    "with the spacetime averaged correlator on the lattice configuration $i$,\n",
    "\n",
    "$\n",
    "C^{(i)}_{t_f}(x) = \\frac{1}{V} \\sum_y q^{(i)}_{t_f}(y+x) q^{(i)}_{t_f}(y)\n",
    "$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "d6088465",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(4055, 22, 9, 3073) float64\n"
     ]
    }
   ],
   "source": [
    "# include all configs, that is also potentially unthermalized\n",
    "skip_configs = 0\n",
    "\n",
    "n_cofigs    = len(flowmeas_config[skip_configs:])\n",
    "n_flowtimes = len(flowmeas_config[0])\n",
    "n_tau       = len(flowmeas_config[0][0].q_corrs)\n",
    "n_r2        = len(flowmeas_config[0][0].q_corrs[0])\n",
    "\n",
    "all_corrs_r2 = np.empty(shape=(n_cofigs, n_flowtimes, n_tau, n_r2), dtype=float)\n",
    "\n",
    "for i_cfg, cfg in enumerate(flowmeas_config[skip_configs:]):\n",
    "    for i_flow, flowmeas in enumerate(cfg):\n",
    "        all_corrs_r2[i_cfg, i_flow, :, :] = np.array(flowmeas.q_corrs)\n",
    "\n",
    "print(all_corrs_r2.shape, all_corrs_r2.dtype)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "14ec32fc",
   "metadata": {},
   "source": [
    "## Radial correlators as function of $r$\n",
    "\n",
    "now convert to normalized radial correlators, as function of $r$, and in units of $T^8$,\n",
    "\n",
    "$\n",
    "\\texttt{all\\_corrs}[i, t_f, \\tau, r] = \\texttt{all\\_corrs\\_r2}[i, t_f, \\tau, r^2] \\cdot \\frac{1}{d_r} \\cdot n_t^2 = C^{(i)}_{t_f}(\\tau, r) \\cdot n_t^8\n",
    "$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "87fac197",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(4055, 22, 9, 1914) float64\n",
      "total numbers = 1536731460\n"
     ]
    }
   ],
   "source": [
    "dr2_list = radial_multiplicities_r2(ns)\n",
    "r_list   = radial_separations(ns)\n",
    "n_r      = len(r_list)\n",
    "\n",
    "all_corrs = np.empty(shape=(n_cofigs, n_flowtimes, n_tau, n_r))\n",
    "\n",
    "for i_cfg in range(n_cofigs):\n",
    "    for i_flow in range(n_flowtimes):\n",
    "        for i_tau in range(n_tau):\n",
    "            all_corrs[i_cfg, i_flow, i_tau, :] = np.array(make_distance_corr_arrays( all_corrs_r2[i_cfg, i_flow, i_tau, :],\n",
    "                                                                                     True,\n",
    "                                                                                     dr2_list ))\n",
    "            \n",
    "# from T^6 to T^8 units\n",
    "all_corrs *= nt**2\n",
    "            \n",
    "print(all_corrs.shape, all_corrs.dtype)\n",
    "print('total numbers =', np.prod(all_corrs.shape))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "6d83b42f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# save array to file\n",
    "np.save(\n",
    "    code_path / 'zeugs' / 'data' / 'data0.npy',\n",
    "    all_corrs\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "96aa575b",
   "metadata": {},
   "source": [
    "## Computing and saving matsubara modes\n",
    "\n",
    "The rfft from np does not include any normalization factor, so we have\n",
    "\n",
    "$\n",
    "\\texttt{ense\\_mats}[i, t_f, n, r] = \\sum_{\\tau} e^{i \\omega_n \\tau} C^{(i)}_{t_f}(\\tau, r) \\cdot n_t^{-1}\n",
    "$\n",
    "\n",
    "(np.fft) uses $e^{-i \\ldots}$ but since $C$ is real before and after fourier transform this doesnt matter here.\n",
    "\n",
    "The factor of $n_t^{-1}$ is there to convert from $T^8$ to $T^7$ units."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "769a4aac",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(4055, 22, 9, 1914) float64\n"
     ]
    }
   ],
   "source": [
    "# add redundent (because symmetric around beta/2) time separations\n",
    "nt_half = all_corrs.shape[-2] - 1\n",
    "ense_redu = np.concatenate(\n",
    "    [ all_corrs, all_corrs[:, :, nt_half-1:0:-1, :] ],\n",
    "    axis = -2\n",
    ")\n",
    "\n",
    "# due to the symmetry around beta/2 the fourier transform is real\n",
    "ense_mats = np.fft.rfft(ense_redu, axis=-2).real / nt\n",
    "\n",
    "print(ense_mats.shape, ense_mats.dtype)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "1d343326",
   "metadata": {},
   "outputs": [],
   "source": [
    "np.save(\n",
    "    code_path / 'zeugs' / 'data' / 'data0m.npy',\n",
    "    ense_mats\n",
    ")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".venv (3.12.3.final.0)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/data-analysis/do_flow_adpt.py <==
import os
from pathlib import Path

from flowing import gen_input_initial, flow_adpt
from measurements import radius_to_flowtime





slurm = False

ncores  = int(os.environ['SLURM_NTASKS']) if slurm else 4
run_cmd = ['srun' if slurm else 'mpirun', '-n', str(ncores)]




ns = 16
nt = 16

local_tol = 1e-2
stoptime = radius_to_flowtime(0.125, nt)
stepsize = radius_to_flowtime(1/nt, nt)

flow_type = 'zeuthen'

# scratch_path = Path('/work/scratch/ln29bamu')
# lattice_initial = scratch_path / ...

lattice_initial = Path('gauge_configs') / 'pg_00000100.lat'






out = flow_adpt(
    stoptime      = stoptime,
    stepsize      = stepsize,
    local_tol     = local_tol,
    lat_initial   = lattice_initial,
    input_initial = gen_input_initial(ns, nt),
    flow          = flow_type,
    run_cmd       = run_cmd
)





( Path('outputs') / 'flow_test.txt' ).write_text(out)






==> anc/data-analysis/do_flow_meas.py <==
import os
import sys
from pathlib import Path

from flowing import flow_in_steps, gen_input_initial





slurm = True 

ncores  = int(os.environ['SLURM_NTASKS']) if slurm else 8
run_cmd = ['srun' if slurm else 'mpirun', '-n', str(ncores)]





ns = 64
nt = 16


local_tol = 3.00e-04    # flowtimes based on this (not used here)

flowtimes = [ 0.02572923590301565, 0.05303278154520656, 0.08103495224784385, 0.110208782326772, 0.141058391298962, 0.1736893835495303,
              0.2086835114617738, 0.2454549361253429, 0.2838117228448263, 0.3249152519239425, 0.3705101434001126, 0.4179449298122797,
              0.4696233239687699, 0.5279559816139976, 0.5890993819917063, 0.6570215111572449, 0.734680305158274, 0.8257738792221512,
              0.9353328035912798, 1.06959076807306, 1.233820281085228, 1.435936459574629 ]#, 1.68034447439404, 1.972161672512587 ]

flow_type = 'zeuthen'




scratch_path = Path('/work/scratch/ln29bamu')

gauge_folder = sys.argv[1]

lattice_initial  = lambda config: scratch_path / 'gauge_configs' / gauge_folder / f'pg_{config:08}.lat'
flow_output_file = lambda config: scratch_path / 'gauge_configs' / gauge_folder / f'pg_{config:08}.flow'


last_config = int(sys.argv[2])
configs = list(range(100, last_config + 1, 100))





for config in configs:

    out = flow_in_steps(
        flow_times    = flowtimes,
        lat_initial   = lattice_initial(config),
        input_initial = gen_input_initial(ns, nt),
        flow          = flow_type,
        run_cmd       = run_cmd
    )

    flow_output_file(config).write_text(out)





==> anc/data-analysis/do_gen_pg_ora.py <==
import os
import sys
from pathlib import Path

from flowing import gen_input_initial, gen_configs_ora





slurm = True

ncores  = int(os.environ['SLURM_NTASKS']) if slurm else 4
run_cmd = ['srun' if slurm else 'mpirun', '-n', str(ncores)]





ns = 96
nt = 16

T_Tc = 0.99      # just as info
beta = 6.542     # depends on nt and T_Tc


number_of_saved_configs = 150
save_every_nth_config   = 50





branch = int(sys.argv[1])

iseed = 3141 + 1_000_000*branch #+ 1_000_000_000*(0 if ns==64 else ns)      # third part with ns was not used for ns=64



scratch_path    = Path('/work/scratch/ln29bamu')

# lattice_initial = 'warm'
lattice_initial = scratch_path / 'gauge_configs_0p99Tc' / f'init' / 'pg_00005000.lat'       # continue from last config of some branch

save_dir        = scratch_path / 'gauge_configs_0p99Tc' / f'branch{branch}'










# outputs is livestreamed to stdout AND saved in the end into out
out = gen_configs_ora(

    configs       = number_of_saved_configs * save_every_nth_config,
    every_nth     = save_every_nth_config,

    beta          = beta,

    lat_initial   = lattice_initial,
    save_dir      = save_dir,

    input_initial = gen_input_initial(ns, nt, iseed),

    run_cmd       = run_cmd

)






# saves output in file
# (Path('outputs') / 'ora_test.txt').write_text(out)




==> anc/data-analysis/do_gen_pg_ora_many.py <==
import os
import sys
from pathlib import Path

from flowing import gen_input_initial, gen_configs_ora








ns = 64
nt = 16

T_Tc = 1.5      # just as info
beta = 6.868    # depends on nt and T_Tc


number_of_saved_configs = 70
save_every_nth_config   = 100




# different for each execution of this file
ncores, branch = map(int, sys.argv[1:])

iseed = 2314 + 1_000_000*branch

scratch_path    = Path('/work/scratch/ln29bamu')
lattice_initial = scratch_path / 'gauge_configs' / f'branch{branch}' / 'pg_00013000.lat'
save_dir        = scratch_path / 'gauge_configs' / f'branch{branch}c'






run_cmd = [
    'srun',
    '--exclusive',
    '-n',
    str(ncores),
]


# outputs is livestreamed to stdout AND saved in the end into out
out = gen_configs_ora(

    configs       = number_of_saved_configs * save_every_nth_config,
    every_nth     = save_every_nth_config,

    beta          = beta,

    lat_initial   = lattice_initial,
    save_dir      = save_dir,

    input_initial = gen_input_initial(ns, nt, iseed),

    run_cmd       = run_cmd

)






# redirect stdout in sbatch file instead
# (Path('outputs') / 'ora_test.txt').write_text(out)




==> anc/data-analysis/fitsum.py <==
from pathlib import Path
import dataclasses
import numpy as np
import gvar as gv
import lsqfit
from typing import Iterable

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

from measurements import *
from statana import *
from fitsumtech import *




from ensemble_data import data_16_x_64_1p5Tc

nt = data_16_x_64_1p5Tc['nt']
ns = data_16_x_64_1p5Tc['ns']
flowtimes = data_16_x_64_1p5Tc['flowtimes']







@dataclasses.dataclass
class FitStuff:
    '''all kind of stuff for and from fit, for viewing and plotting results'''

    labels : dict[Any, str]
    dist   : dict[Any, np.ndarray]
    data   : dict[Any, np.ndarray]
    ense   : dict[Any, np.ndarray]
    rlims  : dict[Any, tuple[float, float]]
    fit    : lsqfit.nonlinear_fit




class FitSubSum:

    def __init__(self, bs : bool = False, printinit : bool = True, **kwargs : Any) -> None:
        '''Setting up ense and dist, and other variables.'''

        # get correlators  G(w_n, r) / T^7
        if printinit: print('loading correlator data...')
        ense_all = get_data_mats_unbinned()
        if bs: self.ense_all = next(gv.dataset.bootstrap_iter(ense_all))
        else:  self.ense_all = ense_all
        if printinit: print(self.ense_all.shape, self.ense_all.dtype)

        # get distances
        self.dist = radial_separations(ns)

        # some variables for fits
        self.iflows : dict[int, list[int]] = {}
        self.r_min_left_list_mats = (
            np.arange(5, 15+1e-6, 1/3),
            np.arange(5, 12+1e-6, 1/3),
            np.arange(5, 10+1e-6, 1/3),
        )
        self.cbin_size = 0.2
        self.cbins     = find_distance_bins(self.dist, self.cbin_size)

        # some parameters for variable sized bins
        self.reltol       = 0.01
        self.max_bin_size = 5

        # place where fits per mats are stored
        self.fitstuff_mats : dict[int, FitStuff] = {}

        # some variables for sums
        self.tsums_sub = {}
        
        self.tsums_sinh = {}
        self.psums_sinh = {}
        self.rleft_sinh  = {}
        self.rright_sinh = {}

        self.psums_binsize = 0.25 if 'psums_binsize' not in kwargs else kwargs['psums_binsize']
        self.dist_psums    = bin_distances(ns, self.psums_binsize)
        



    def get_labels_mats(self, mats : int) -> dict[Any, str]:
        '''generate labels for mats and self.iflows'''

        labels = {}
        for iflow in self.iflows[mats]:
            tf = flowtimes[iflow]
            rf = flowtime_to_radius(tf, nt) * nt
            labels[iflow, mats] = rf'$t_f={tf:.2f}a^2, r_f={rf:.2f}a, n={mats}$'
        return labels
    


    def get_common_iflows(self, mats_vals : Iterable[int]|None = None) -> list[int]:
        '''iflows that are common in all mats'''

        if mats_vals is None: mats_vals = (0,1,2)
        return sorted(set.intersection(*(set(self.iflows[mats]) for mats in mats_vals)))
    

    def get_all_iflows(self, mats_vals : Iterable[int]|None = None) -> list[int]:
        '''get union of iflows of all mats'''

        if mats_vals is None: mats_vals = (0,1,2)
        return sorted(set.union(*(set(self.iflows[mats]) for mats in mats_vals)))




    def fitfcn_mats(self, ifl : int, mats : int, x : np.ndarray) -> np.ndarray:
        return self.fitstuff_mats[mats].fit.fcn({(ifl,mats) : x}, self.fitstuff_mats[mats].fit.p)[ifl,mats]
    
    def fitfcn_sinh(self, ifl : int, mats : int, x : np.ndarray) -> np.ndarray:
        return build_integrand(x, self.fitfcn_mats(ifl, mats, x), mats)
    
    def fitfcn_sub(self, sub : Iterable[int], ifl : int, x : np.ndarray) -> np.ndarray:
        return mats_subtraction(sub, [self.fitfcn_sinh(ifl, mats, x) for mats in sub])
    
    




    ##################################################################
    ###########################  fitting  ############################
    ##################################################################


    def do_fit_one_mat_diff_rmin(self, mats : int, rmin_dict : dict[int, float], ex_max : int, printfits : bool = False) -> FitStuff:
        '''do fit for one mats, but use different rmin for each flowtime'''

        labels = self.get_labels_mats(mats)

        # preliminary fit with constant size bins
        dist_fit0, data_fit0, _, rlims_fit0 = bin_cut_avg_data(
            self.dist, self.ense_all,
            {idx : self.cbins for idx in labels.keys()},
            r_cuts0_left = {(ifl,mats) : rmin_dict[ifl] for ifl in self.iflows[mats]}
        )
        x_pivots0 = compute_x_pivots_naive(rlims_fit0)
        fit0 = fit_flowtime_and_mats_tails_with_prior(
            dist_fit0, data_fit0,
            excited_max=ex_max, mats=mats, corr=False, x_pivots=x_pivots0
        )
        if printfits: print(fit0)

        # actual fit with variable sized bins based on previous fit
        vbins = bin_through_simultaneous_fit(
            self.dist, self.ense_all, labels, fit0,
            reltol=self.reltol, max_bin_size=self.max_bin_size
        )
        dist_fit, data_fit, ense_fit, rlims_fit = bin_cut_avg_data(
            self.dist, self.ense_all, vbins,
            r_cuts0_left = {(ifl,mats) : rmin_dict[ifl] for ifl in self.iflows[mats]}
        )
        x_pivots = compute_x_pivots_naive(rlims_fit)
        fit = fit_flowtime_and_mats_tails_with_prior(
            dist_fit, data_fit,
            excited_max=ex_max, mats=mats, x_pivots=x_pivots
        )
        if printfits: print(fit)

        self.fitstuff_mats[mats] = FitStuff(labels, dist_fit, data_fit, ense_fit, rlims_fit, fit)
        return self.fitstuff_mats[mats]

    



    def do_fits_for_many_r_min_lefts(self, r_min_left_list : Iterable[float], iflows : Iterable[int], mats : int, mode : str, ex_max : int, printfit : bool = False) -> list[FitStuff]:
        '''one fit for each r_min_left'''

        fitstuff_list = []
        labels = {(iflow, mats) : f'rf={flowtime_to_radius(flowtimes[iflow],nt)*nt:.2f}a, n={mats}' for iflow in iflows}

        for r_min_left in r_min_left_list:
            print(f'{r_min_left = :.2f}')

            if mode == 'const':
                dist_fit, data_fit, ense_fit, rlims_fit = bin_cut_avg_data(
                    self.dist, self.ense_all,
                    {(iflow, mats) : self.cbins for iflow in iflows},
                    r_min_left=r_min_left, r_max_right=30
                )

            if mode == 'var':
                dist_fit0, data_fit0, _, rlims_fit0 = bin_cut_avg_data(
                    self.dist, self.ense_all,
                    {(iflow, mats) : self.cbins for iflow in iflows},
                    r_min_left=r_min_left, r_max_right=None
                )
                x_pivots0 = compute_x_pivots_naive(rlims_fit0)
                fit0 = fit_flowtime_and_mats_tails_with_prior(
                    dist_fit0, data_fit0,
                    excited_max=ex_max, mats=mats, corr=False, x_pivots=x_pivots0
                )
                vbins = bin_through_simultaneous_fit(
                    self.dist, self.ense_all, labels, fit0,
                    reltol=self.reltol, max_bin_size=self.max_bin_size
                )
                dist_fit, data_fit, ense_fit, rlims_fit = bin_cut_avg_data(
                    self.dist, self.ense_all, vbins,
                    r_min_left=r_min_left, r_max_right=None
                )

            x_pivots = compute_x_pivots_naive(rlims_fit)
            fit = fit_flowtime_and_mats_tails_with_prior(
                dist_fit, data_fit,
                excited_max=ex_max, mats=mats, x_pivots=x_pivots
            )
            fitstuff_list.append(FitStuff(labels, dist_fit, data_fit, ense_fit, rlims_fit, fit))
            if printfit: print(fit)
            
        return fitstuff_list
    




    ##################################################################
    ###########################  summing  ############################
    ##################################################################


    def do_sums_for_sub_from_mats(self, sub : Iterable[int], printsums : bool = True) -> dict[int, float]:
        '''use sum over mats sinh for sub sums'''

        res = {}

        for iflow in self.get_common_iflows(sub):
            tsum = mats_subtraction(sub, [self.tsums_sinh[iflow, mats] for mats in sub])
            res[iflow] = tsum
            self.tsums_sub[sub, iflow] = tsum
            if printsums: print(f'sum {sub} = {tsum:.3f} T^4')

        return res



    def do_sums_for_mats(self, mats_vals : int|list[int], printsums : bool = False, **kwargs : Any) -> None:
        '''do sum for each mats sinh integrand individually'''

        cbin_size = kwargs['cbin_size'] if 'cbin_size' in kwargs else 0.25
        cbins     = find_distance_bins(self.dist, cbin_size)
        dist_b,   = bin_averages(cbins, self.dist)

        if isinstance(mats_vals, int): mats_vals = [mats_vals]
        for mats in mats_vals:
            for iflow in self.iflows[mats]:

                ense_int = build_integrand(self.dist, self.ense_all[:, iflow, mats, :], mats)
                ense_int_b, = bin_averages(cbins, ense_int)

                rleft     = self.fitstuff_mats[mats].rlims[iflow,mats][0]
                _, rright = find_rright_where_sn_worse_than_rleft(dist_b, ense_int_b, (lambda x: gv.mean(self.fitfcn_sinh(iflow, mats, np.array([x]))[0])), rleft, 0.2)
                # _, rright = find_rright_where_sn_worse_than_rleft(self.dist, ense_int, (lambda x: gv.mean(self.fitfcn_sinh(iflow, mats, np.array([x]))[0])), rleft, 0.2)
                self.rleft_sinh[iflow, mats]  = rleft
                self.rright_sinh[iflow, mats] = rright
                if printsums: print(f'{rleft=:.2f}, {rright=:.2f}')

                tsum, psum = sum_lin(ense_int, (lambda x: gv.mean(self.fitfcn_sinh(iflow, mats, x))), rleft, rright, self.psums_binsize)
                self.tsums_sinh[iflow, mats] = tsum
                self.psums_sinh[iflow, mats] = psum
                if printsums: print(f'total sum ({mats=}) ({iflow=}) = {tsum:.5f} T^4')





    ##################################################################
    #######################  plot final fits  ########################
    ##################################################################


    def plot_mats_fits(self, axes : np.ndarray|None = None, path : Path|None = None) -> None:
        '''plots fit to matsubara modes'''

        if path is not None:
            nrows, ncols = len(self.get_all_iflows())+1, 3
            fig, axes = plt.subplots(nrows=nrows, ncols=ncols, figsize=(7*ncols, 4*nrows))
            axes = np.reshape(axes, shape=(nrows, ncols))

        for mats in (0,1,2):
            if mats not in self.fitstuff_mats: continue
            plot_flowtime_and_tau_fits(self.dist, self.fitstuff_mats[mats].labels, self.fitstuff_mats[mats].rlims, self.fitstuff_mats[mats].fit, synchro=True, axes=axes[:,mats:mats+1], max_r=30)
            plot_corr_eigenvals(self.fitstuff_mats[mats].ense, axes[-1, mats])

        if path is not None:
            fig.tight_layout()
            fig.savefig(path, dpi=400)




    def plot_mats_integrand_fits(self, axes : np.ndarray|None = None, path : Path|None = None, **kwargs : Any) -> None:
        '''plots fits to integrands of matsubara modes'''

        iflows_all = self.get_all_iflows()

        if path is not None:
            nrows, ncols = len(iflows_all), 3
            fig, axes = plt.subplots(nrows=nrows, ncols=ncols, figsize=(7*ncols, 4*nrows))
            axes = np.reshape(axes, shape=(nrows, ncols))

        cbin_size = kwargs['cbin_size'] if 'cbin_size' in kwargs else 0.25
        cbins     = find_distance_bins(self.dist, cbin_size)
        dist_b,   = bin_averages(cbins, self.dist)


        for mats in (0,1,2):
            for iflow in self.iflows[mats]:
                ax = axes[min(i for i,ifl in enumerate(iflows_all) if ifl==iflow), mats]

                r_left, r_right = self.fitstuff_mats[mats].rlims[iflow,mats]
                ir_left, ir_right = index_from_distance(self.dist, r_left), index_from_distance(self.dist, r_right)

                ense_int    = build_integrand(self.dist, self.ense_all[:, iflow, mats, :], mats)
                ense_int_b, = bin_averages(cbins, ense_int)
                data_int_b  = gv.dataset.avg_data(ense_int_b)
                
                plot_dist(dist_b, data_int_b, ax, label=f'data', alpha=0.7)
                plot_fitfcn(self.dist[ir_left:ir_right], self.fitfcn_sinh(iflow, mats, self.dist[ir_left:ir_right]), ax, label=f'fit')

                if (iflow,mats) in self.rleft_sinh:
                    ax.axvline(x=self.rleft_sinh[iflow,mats], color='black', alpha=0.7)
                if (iflow,mats) in self.rright_sinh:
                    ax.axvline(x=self.rright_sinh[iflow,mats], color='brown', alpha=0.7)

                ax.set_xlabel(r'$r / a$')
                ax.set_xlim(5, 20)
                ax.set_ylabel(r'$G sinh / T^7$')
                ax.set_ylim([(-0.02,0.002), (-0.2,0.05), (-1,0.1)][mats])

                ax.legend(loc='lower right')

                tf = flowtimes[iflow]
                rf = flowtime_to_radius(tf, nt) * nt
                ax.set_title(rf'$n = {mats}, t_f = {tf:.2f} a^2 (r_f = {rf:.2f} a)$')


        if path is not None:
            fig.tight_layout()
            fig.savefig(path, dpi=400)





    ##################################################################
    #########################  other plots  ##########################
    ##################################################################


    def plot_iflow_comparison_of_rleft_fits_single_mats(self, mats : int, ex_max : int, iflows : Iterable[int],
                                                        axes : np.ndarray|None = None, path : Path|None = None) -> list[list[FitStuff]]:
        '''returns: fitstuff2dlist[iiflow][irmin]'''

        if path is not None:
            nrows, ncols = len(iflows), 1
            fig, axes = plt.subplots(nrows=nrows, ncols=ncols, figsize=(7*ncols, 4*nrows))

        res = []

        r_min_left_list = self.r_min_left_list_mats[mats]

        for iiflow, iflow in enumerate(iflows):
            fitstuff_list = self.do_fits_for_many_r_min_lefts(r_min_left_list, [iflow], mats, 'var', ex_max)
            pnames = [f'm_0_{mats}'] + [f'dm_{ex}_{mats}' for ex in range(1, ex_max+1)]
            plot_fitp_and_Q(r_min_left_list, fitstuff_list, pnames, axes[iiflow], labelx=f'{iflow}, {flowtimes[iflow]:.2f}')
            res.append(fitstuff_list)

        if path is not None:
            fig.tight_layout()
            fig.savefig(path, dpi=400)

        return res
    



    def plot_effective_mass_curves(self, iflows : int|list[int]|None = None, mats : int|list[int]|None = None, axes : np.ndarray|None = None, path : Path|None = None) -> None:
        '''plots effective mass curves'''

        if isinstance(iflows, int): iflows = [iflows]
        if mats is None:            mats = [0,1,2]
        elif isinstance(mats, int): mats = [mats]

        if path is not None:
            nrows, ncols = len(iflows), len(mats)
            fig, axes = plt.subplots(nrows=nrows, ncols=ncols, figsize=(7*ncols, 4*nrows))
            axes = np.reshape(axes, shape=(nrows, ncols))

        cbinsize = 1
        cbins = find_distance_bins(self.dist, cbinsize)
        
        for iiflow, iflow in enumerate(iflows):
            for imat, mat in enumerate(mats):

                dist, ense = bin_averages(cbins, self.dist, self.ense_all[:, iflow, mat, :])
                data = gv.dataset.avg_data(ense)
                meff = [gv.log(d0/d1) for d0, d1 in zip(data[:-1], data[1:])]

                axes[iiflow, imat].errorbar(
                    x=dist[:-1]+cbinsize/2, y=gv.mean(meff), yerr=gv.sdev(meff),
                    marker='o', linestyle='--',
                )
                axes[iiflow, imat].set_xlim(0, 25)
                axes[iiflow, imat].set_ylim(-1, 2)
                axes[iiflow, imat].set_xlabel(r'$r / a$')
                axes[iiflow, imat].set_ylabel(r'$m_\text{eff}$')
                axes[iiflow, imat].set_title(rf'$t={flowtimes[iflow]:.2f}a^2 \, \text{{and}} \, n={mat}$')

        if path is not None:
            fig.tight_layout()
            fig.savefig(path, dpi=400)







def plot_fitp_and_Q(r_list : Iterable[float], fitstuff_list : Iterable[FitStuff], pnames : list[str], ax : plt.Axes, labelx : str|None = None, **plt_kwargs : Any) -> None:
    '''plots fit paramater and Q in same axes'''

    for pname in pnames:
        ax.errorbar(
            x    = r_list,
            y    = [fitstuff.fit.p[pname].mean for fitstuff in fitstuff_list],
            yerr = [fitstuff.fit.p[pname].sdev for fitstuff in fitstuff_list],
            marker    = 'o',
            linestyle = '--',
            # label     = 'm/T' + ('' if labelx is None else f' ({labelx})'),
            label     = pname,
            **plt_kwargs
        )
        ax.set_xlabel('r_0 / a')
        ax.set_ylabel('m / T')

    ax_twin = ax.twinx()
    ax_twin.plot(
        r_list,
        [fitstuff.fit.Q for fitstuff in fitstuff_list],
        marker    = 's',
        linestyle = '-',
        alpha     = 0.5,
        label     = 'Q' + ('' if labelx is None else f' ({labelx})'),
        **plt_kwargs
    )
    ax_twin.set_ylabel('Q')
    ax_twin.set_ylim(0, 1)

    lines1, labels1 = ax.get_legend_handles_labels()
    lines2, labels2 = ax_twin.get_legend_handles_labels()
    ax.legend(lines1 + lines2, labels1 + labels2, loc='best')







##################################################################
########  general integrand and subtraction constructions  #######
##################################################################


def build_integrand(dist : np.ndarray, data : np.ndarray, mats : int) -> np.ndarray:
    '''computes integrand of H_E in units of T^7'''

    if mats == 0:
        res = data
    
    else:
        w = p_mats(mats)
        fac = np.empty_like(dist)
        if dist[0] == 0:
            fac[0] = 1
            fac[1:] = gv.sinh(w*dist[1:]/nt) / (w*dist[1:]/nt)
        else:
            fac = gv.sinh(w*dist/nt) / (w*dist/nt)
        res = data * fac

    return res




def mats_subtraction(sub : tuple[int], datas : Iterable[np.ndarray]) -> np.ndarray:
    '''do subtraction depending on sub'''

    if sub == (0,1):   return datas[0] - datas[1]
    if sub == (0,1,2): return datas[0] + (-4/3) * datas[1] + (1/3) * datas[2]

    raise Exception(f'Subtraction for {sub=} is not implemented.')





==> anc/data-analysis/fitsumtech.py <==
from typing import Callable, Any
import numpy as np
import gvar as gv
import lsqfit

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

from measurements import *
from statana import *



from ensemble_data import data_16_x_64_1p5Tc

nt = data_16_x_64_1p5Tc['nt']
ns = data_16_x_64_1p5Tc['ns']
flowtimes = data_16_x_64_1p5Tc['flowtimes']









###############################################################################
########################  priors and parameters  ##############################
###############################################################################



# ground state and first 2 excited 0-+ glueball state masses (in units of T) (in continuum R^3 SU(3))
masses_0p = [6.24, 8.8, 11.04]

# matsubara frequencies (in units of T)
p_mats = lambda mats : mats * 2 * np.pi

# rough estimate of higher matsubara mass
m_mats = lambda m, mats: np.sqrt( m**2 + p_mats(mats)**2 )





def make_prior_mats_uniform(mats : int, ex_max : int, iflows : list[int]) -> gv.BufferDict:
    '''Construct prior for single Matsubara mode using only uniform distributions.'''

    prior = gv.BufferDict()
    for ex in range(ex_max+1):

        if ex == 0:
            lbound = p_mats(mats)
            prior[f'u_0_{mats}(m_0_{mats})'] = gv.BufferDict.uniform(f'u_0_{mats}', lbound, lbound+20)
        elif ex > 0:
            prior[f'u_{ex}_{mats}(dm_{ex}_{mats})'] = gv.BufferDict.uniform(f'u_{ex}_{mats}', 0, 20)

        for iflow in iflows:
            prior[f'u_{iflow}_{ex}_{mats}(a_{iflow}_{ex}_{mats})'] = gv.BufferDict.uniform(f'u_{iflow}_{ex}_{mats}', 0, 100)

    return prior





def make_p0_mats(ex_max : int, mats : int, iflows : list[int]) -> dict[Any, float]:
    '''Construct starting guesses for single matsubara modes and multiple excited states.'''

    p0 = {}
    for ex in range(ex_max+1):

        if ex == 0:
            p0[f'm_0_{mats}'] = m_mats(masses_0p[0], mats)
        elif ex > 0:
            p0[f'dm_{ex}_{mats}'] = m_mats(masses_0p[ex], mats) - m_mats(masses_0p[ex-1], mats)

        for iflow in iflows:
            p0[f'a_{iflow}_{ex}_{mats}'] = 1

    return p0





###############################################################################
############################  actual fitting  #################################
###############################################################################


def expx(x : float, a : float, m : float, x_pivot : float = 0) -> float:
    '''x  -->  a exp(-m (x - x_pivot)) / x'''

    return a * gv.exp(- m * (x - x_pivot)) / x





def expx_single_mats(x : float, p : dict, iflow : int, mats : int, ex_max : int, x_pivot : float = 0) -> float:
    '''fit function for a single matsubara mode and possibly multiple excited states'''

    masses = [p[f'm_0_{mats}']]
    for n_ex in range(1, ex_max+1):
        masses.append(masses[-1] + p[f'dm_{n_ex}_{mats}'])

    return sum(
        expx(
            x / nt,
            - p[f'a_{iflow}_{n_ex}_{mats}'],
            masses[n_ex],
            x_pivot = x_pivot / nt
        )
        for n_ex in range(ex_max + 1)
    )





def fit_flowtime_and_mats_tails_with_prior(dist : dict[Any, np.ndarray], data : dict[Any, np.ndarray],
    excited_max : int, mats : int, p0 : dict|None = None, corr : bool = True, x_pivots : dict[Any, float]|None = None) -> lsqfit.nonlinear_fit:
    '''fit with priors'''

    iflows = sorted(iflow for iflow,_ in data.keys())

    prior = make_prior_mats_uniform(mats, excited_max, iflows)

    if p0 is None:
        p0 = make_p0_mats(excited_max, mats, iflows)

    def fitfcn(x, p):
        y = {}
        for idx in x.keys():
            iflow_k, mats_k = idx
            y[idx] = expx_single_mats(x[idx], p, iflow_k, mats_k, excited_max, x_pivot=(0 if x_pivots is None else x_pivots[idx]))
        return y
    
    return (
        lsqfit.nonlinear_fit( data =(dist, data), fcn=fitfcn, prior=prior, p0=p0 )
        if corr else
        lsqfit.nonlinear_fit( udata=(dist, data), fcn=fitfcn, prior=prior, p0=p0 )
    )





###############################################################################
################################  pivots  #####################################
###############################################################################


def compute_x_pivots_naive(r_lims : dict[Any, tuple[float,float]]) -> dict[Any, float]:
    '''computes x_pivot point for each series, as r0 with [r0,r1] being the fit range'''

    x_pivots = {}
    for idx, (r0, r1) in r_lims.items():
        x_pivots[idx] = r0
    return x_pivots





###############################################################################
############################  some plotting  ##################################
###############################################################################


def plot_flowtime_and_tau_fits( dist : np.ndarray, labels : dict[Any, str], r_lims : dict[Any, tuple[float, float]], fit : lsqfit.nonlinear_fit, synchro : bool, axes : np.ndarray,
                                min_r : float|None = None, max_r : float|None = None, r_cuts_sum : dict[Any, float]|None = None ) -> None:
    '''plot all tails with data and fit, optionally synchro flowtimes across columns'''

    # map (iflow, tau) onto indices of grid of plots
    axes_idxs = {}
    for i_tau, tau in enumerate(sorted({tau for _,tau in labels.keys()})):
        for i_iflow, iflow in enumerate(sorted({iflow for iflow,tau0 in labels.keys() if synchro or tau0==tau})):
            axes_idxs[iflow, tau] = (i_iflow, i_tau)

    # plot original and fitted data
    for idx in labels.keys():
        iflow, tau = idx

        r_left, r_right = r_lims[idx]
        if r_right > dist[-1]:
            r_right *= 0.75 / 1.1
        if max_r is not None:
            r_right = max_r
        if min_r is not None:
            r_left = min_r
        ir_left, ir_right = index_from_distance(dist, r_left), index_from_distance(dist, r_right)

        y_fit = fit.fcn({idx : dist[ir_left:ir_right]}, fit.p)[idx]

        plot_dist(fit.x[idx], fit.y[idx], axes[axes_idxs[idx]])
        plot_fitfcn(dist[ir_left:ir_right], y_fit, axes[axes_idxs[idx]])

        if r_cuts_sum is not None:
            axes[axes_idxs[idx]].axvline(x=r_cuts_sum[idx], color='black', alpha=0.5)

        # y_min = min(min(gv.mean(y_fit)), min(gv.mean(fit.y[idx])))
        # y_max = max(max(gv.mean(y_fit)), max(gv.mean(fit.y[idx])))
        y_min = min(gv.mean(y_fit))
        y_max = max(gv.mean(y_fit))
        y_range = y_max - y_min
        axes[axes_idxs[idx]].set_ylim(y_min - 0.1*y_range, y_max + 0.1*y_range)
        axes[axes_idxs[idx]].set_xlim(0 if min_r is None else min_r, r_right)
        axes[axes_idxs[idx]].set_title(rf'{labels[idx]}')

    





###############################################################################
###########################  summing over r  ##################################
###############################################################################


def sum_lin(ense : np.ndarray, fcn : Callable, r_left : float, r_right : float, pbinsize : float) -> tuple[float, np.ndarray]:
    '''Computes sum of data in three parts s1, s2 and s3: s1 is only data, s2 is linear interpolation of data and fcn, and s3 is only fcn.
    Returns: total sum, partial sums at regular intervals.'''

    # prepare dist and its multiplicities
    dist    = radial_separations(ns)
    dr_list = radial_multiplicities_r(ns)

    # indicies of left and right r cutoffs
    ir_left  = index_from_distance(dist, r_left)
    ir_right = index_from_distance(dist, r_right)

    # segments of measured data
    data_left = ense[:, :ir_left].mean(axis=0)
    data_mid  = ense[:, ir_left:ir_right].mean(axis=0)

    # segments of fitted data
    fit_mid   = fcn(dist[ir_left:ir_right])
    fit_right = fcn(dist[ir_right:])

    # combine data and fit
    ratio = (dist[ir_left:ir_right] - r_left) / (r_right - r_left)
    data_mixed = np.concatenate((
        data_left,
        (1-ratio) * data_mid + ratio * fit_mid,
        fit_right
    ))

    # multiply by radial multiplicities, then sum, then convert from T^n to T^(n-3) units
    partial_sums_fine = np.cumsum(data_mixed * dr_list, axis=0) / nt**3

    # partial sums at regular intervals
    cbins    = find_distance_bins(dist, pbinsize)
    cbin_ils = [il for il,_ in cbins]
    partial_sums = partial_sums_fine[cbin_ils]

    return partial_sums_fine[-1], partial_sums


    



==> anc/data-analysis/flowing.py <==
from pathlib import Path
from typing import List

from various_goods import run_command_stream







def gen_input_initial(ns : int, nt : int, iseed : int|None = None) -> str:
    '''Generated initial part of input file with nx=ny=nz=ns.'''

    return \
        f'''
        prompt 0
        nx {ns}
        ny {ns}
        nz {ns}
        nt {nt}
        {f'iseed {iseed}' if iseed is not None else ''}
        '''





def do_warmups(sweeps : int, beta : float, input_initial : str, lat_out : Path, run_cmd : list[str]) -> str:
    '''Do sweeps amount of heat bath sweeps.
    input_initial: prompt, nx, ny, nz, nt.'''
    
    input_initial += \
        f'''
        warms {sweeps}
        trajecs 0
        traj_between_meas 1
        beta {beta}
        steps_per_trajectory 0
        qhb_steps 1
        fresh
        no_gauge_fix
        save_serial {lat_out}
        save_dir /
        '''
    
    return run_command_stream(run_cmd, Path("../pure_gauge/su3_ora"), input_initial)





def gen_configs_ora( configs : int, every_nth : int, beta : float,
                     lat_initial : Path|str|None, save_dir : Path, input_initial : str, run_cmd : list[str] ) -> str:
    '''Takes a start config from which it generates new ones, saving every measurement interval.'''

    if   lat_initial is None:           lat_initial = 'fresh'
    elif isinstance(lat_initial, Path): lat_initial = f'reload_serial {lat_initial}'

    input_gen = \
        f'''
        warms 0
        trajecs {configs}
        traj_between_meas {every_nth}
        beta {beta}
        steps_per_trajectory 4
        qhb_steps 1
        {lat_initial}
        no_gauge_fix
        forget
        save_dir {save_dir}
        '''
    
    return run_command_stream(run_cmd, Path("../pure_gauge/su3_ora"), input_initial + input_gen)







def flow_in_steps(flow_times : List[float], lat_initial : Path, input_initial : str, flow : str, run_cmd : list[str]) -> str:
    '''Flows lat_initial to flow times (rkmk3).
    input_initial: prompt, nx, ny, nz, nt.'''

    if sorted(flow_times) != list(flow_times):
        raise Exception('List flow_times not sorted in ascending order.')
    
    tf_current = 0
    for i, tf in enumerate(flow_times):
        tf_step = tf - tf_current
        input_initial += \
            f'''
            {f'reload_serial {lat_initial}' if i==0 else 'continue'}
            {flow}
            exp_order 8
            stepsize {tf_step if tf_step>0 else 11111}
            stoptime {tf_step}
            forget
            '''
        tf_current = tf

    return run_command_stream(run_cmd, Path("../wilson_flow/region_flow_rkmk3"), input_initial)





def flow_rkmk3(stoptime : float, stepsize : float, lat_initial : Path, input_initial : str, flow : str, run_cmd : list[str]) -> str:
    '''Flows lat_initial with given stoptime and stepsize using gradient flow with rkmk3 integrator.
    input_initial: prompt, nx, ny, nz, nt.'''
    
    input_flow = \
        f'''
        reload_serial {lat_initial}
        {flow}
        exp_order 8
        stepsize {stepsize}
        stoptime {stoptime}
        forget
        '''
    
    return run_command_stream(run_cmd, Path("../wilson_flow/region_flow_rkmk3"), input_initial + input_flow)




def flow_adpt(stoptime : float, stepsize : float, local_tol : float, lat_initial : Path, input_initial : str, flow : str, run_cmd : list[str]) -> str:
    '''Flows lat_initial with given stoptime and local_tol (and initial stepsize) using gradient flow with rkmk3 adaptive stepsize.
    input_initial: prompt, nx, ny, nz, nt.'''
    
    input_flow = \
        f'''
        reload_serial {lat_initial}
        {flow}
        exp_order 8
        stepsize {stepsize}
        local_tol {local_tol}
        stoptime {stoptime}
        forget
        '''
    
    # print('XXXXXXXXX')
    # print()
    # print()
    # print(repr(input_initial + input_flow))
    # print()
    # print()
    # print('XXXXXXXXX')
    
    return run_command_stream(run_cmd, Path("../wilson_flow/region_flow_adpt"), input_initial + input_flow)












==> anc/data-analysis/measurements.py <==
from dataclasses import dataclass
import re
from itertools import product
import numpy as np





@dataclass
class Measurements:

    rtime_q    : float  # time in seconds for q=FF* computation
    rtime_fft  : float  # time in seconds for correlator computation
    rtime_flow : float  # time in seconds for flowstep
    
    flow_time  : float

    clover_t   : float
    clover_s   : float
    iclover_t  : float
    iclover_s  : float

    plaq_t     : float
    plaq_s     : float
    rect_t     : float
    rect_s     : float

    charge     : float
    charge_is  : float  # improved fs only for spatial part
    charge_it  : float  # improved fs only for temporal part
    icharge    : float  # improved fs for everything

    q_corrs    : list[list[float]] | None  # first index is time, second is spatial distance squared: q_corrs[t][s^2]


FlowMeasurements = list[Measurements]

Bins = list[tuple[int, int]]





def parse_flow_output(output : str, flowtimes : list[str]|None = None) -> FlowMeasurements:
    '''parsing output of wilson_flow program'''

    flow_measurements : FlowMeasurements = []

    for section in re.split(r'\s*\n\n\s*', output):
        if not section.startswith('Time to complete flowstep'): continue

        lines = re.split(r'\n', section)

        rtime_flow, rtime_q, rtime_fft = [ float(re.search(r'= (.+) seconds', lines[i])[1])
                                           for i in (0,1,4) ]
        
        obs = map(float, lines[2].removeprefix('GFLOW: ').split())

        corrs = [ [float(c) for c in tslice.split()]
                  for tslice in lines[3].removeprefix('q-corrs ').split(',') ]
        
        flow_measurements.append(Measurements(rtime_q, rtime_fft, rtime_flow, *obs, corrs))

    # fix flowtimes
    if flowtimes is not None:
        if len(flowtimes) != len(flow_measurements): raise Exception('wrong number of flowtimes :(')
        for flowtime, flowmeas in zip(flowtimes, flow_measurements):
            flowmeas.flow_time = flowtime

    return flow_measurements





def extract_flowtimes(flow_measurements : FlowMeasurements) -> list[float]:
    '''Extract flowtimes from list of measurements.'''

    return [meas.flow_time for meas in flow_measurements]




def flowtime_to_radius(t : float, Nt : int) -> float:
    '''Given flowtime in units of a^2, and number of time divisions, compute flow radius in units of beta.'''
    return (8 * t)**.5 / Nt


def radius_to_flowtime(r : float, Nt : int) -> float:
    '''Given flow radius in units of beta, and number of time divisions, compute flowtime in units of a^2.'''
    return (r * Nt)**2 / 8


def flow_params(n_steps : int, Nt : int, r_max : float = 0.25) -> tuple[float, float]:
    '''Given amnount of steps ([0,1,2] has two steps), number of time divisions and maximal flow radius in units of beta,
    computes (stoptime, stepsize) parameters in lattice units.'''

    stoptime = radius_to_flowtime(r_max, Nt)
    stepsize = stoptime / n_steps
    return stoptime, stepsize





def radial_multiplicities_r2(ns : int) -> np.ndarray:
    '''result[s^2] is number of cells in a ns^3 lattice with distance s.'''

    s2_max = 3 * (ns//2)**2
    result = [0 for _ in range(s2_max+1)]

    for x,y,z in product(range(ns), repeat=3):
        x,y,z = (min(a, ns-a) for a in (x,y,z))
        s2 = x**2 + y**2 + z**2
        result[s2] += 1

    return np.array(result, dtype=int)



def radial_multiplicities_r(ns : int) -> np.ndarray:
    '''result[ir] is number of cells in a ns^3 lattice with distance r. Only distances with dr>0 are present.'''

    result = [dr for dr in radial_multiplicities_r2(ns) if dr > 0]
    return np.array(result, dtype=int)




def radial_separations(ns : int) -> np.ndarray:
    '''list of all reachable distances r on the lattice.'''

    result = [r2**.5 for r2, count in enumerate(radial_multiplicities_r2(ns)) if count > 0]
    return np.array(result, dtype=float)









def make_distance_corr_arrays(radial_corrs : list, normalize : bool, ds_list : list[float]|None = None) -> list[float]:
    '''Takes a list where the index corresponds to s^2.
    Removes all unreachable s^2 and returns [G(s)] ([G(s) / ds] if normalize is true).'''

    s2_max = len(radial_corrs) - 1
    ns = round(2 * (s2_max/3)**.5)

    if ds_list is None:
        ds_list = radial_multiplicities_r2(ns)
    G_list = []

    for s2, ds in enumerate(ds_list):
        if ds == 0: continue
        G_list.append(radial_corrs[s2] / (ds if normalize else 1))
            
    return G_list








==> anc/data-analysis/statana.py <==
from pathlib import Path
from typing import Any, Callable
import numpy as np
import gvar as gv
import lsqfit

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

from measurements import *






###############################################################################
##########################  basic data stuff  #################################
###############################################################################


def get_data_unbinned() -> np.ndarray:
    '''Get full (time, distance) dataset.'''

    skip_configs = 55
    return np.load(Path.cwd() / 'zeugs' / 'data' / 'data0.npy')[skip_configs:]




def get_data_mats_unbinned() -> np.ndarray:
    '''Get full matsubara (frequency, distance) dataset.'''

    skip_configs = 55
    return np.load(Path.cwd() / 'zeugs' / 'data' / 'data0m.npy')[skip_configs:]




def index_from_distance(dist : np.ndarray, r_cut : float) -> int:
    '''Smallest i such that  dist[j] > r_cut  for all  j > i. 0 if none exists.'''

    for i, r in enumerate(dist):
        if r > r_cut: return max(0, i-1)

    return i




def signal_to_noise_cut(data : np.ndarray, sn_cut : float) -> int|None:
    '''Find index of r, such that s/n < sn_cut for all r' >= r. (None if no such index exists)'''

    sn_data = np.abs(gv.mean(data) / gv.sdev(data))
    i_cand = None
    for ir, sn in enumerate(sn_data):
        if   i_cand is None     and sn <  sn_cut: i_cand = ir
        elif i_cand is not None and sn >= sn_cut: i_cand = None
    return i_cand




def index_max_error(data : np.ndarray, err_max : float) -> int:
    '''finds the index i, such that data[j].sdev > err_max for all j >= i.'''

    for i, d in enumerate(data[::-1]):
        if d.sdev <= err_max:
            return len(data) - i
    return 0




def find_rright_where_sn_worse_than_rleft(dist : np.ndarray, ense : np.ndarray, fcn : Callable[[float], float], rleft : float, fac : float) -> tuple[int, float]:
    '''Find r, such that sn(r) <= fac * sn(rleft).
    Uses s/n where signal is from fcn and noise is from ense.'''

    ileft    = index_from_distance(dist, rleft)
    ense_sem = ense.std(axis=0, ddof=1) / np.sqrt(ense.shape[0])
    sn_left  = abs(fcn(dist[ileft]) / ense_sem[ileft])

    for iright in range(ileft+1, len(dist)):
        sn_right = abs(fcn(dist[iright]) / ense_sem[iright])
        if sn_right <= fac * sn_left:
            break

    return iright, dist[iright]







###############################################################################
###############################  binning  #####################################
###############################################################################


def bin_averages(bins : Bins, *arrays : np.ndarray) -> tuple[np.ndarray]:
    '''Bin values and compute its averages. If array has D>1, the last dimension is binned.'''

    arrays_binned = []

    for arr in arrays:
        new_dtype = float if np.issubdtype(arr.dtype, np.integer) else arr.dtype
        arr_binned = np.empty(shape=(*arr.shape[:-1], len(bins)), dtype=new_dtype)

        for ibin, (il, ir) in enumerate(bins):
            arr_binned[..., ibin] = arr[..., il:ir].mean(axis=-1)

        arrays_binned.append(arr_binned)

    return tuple(arrays_binned)






def find_distance_bins(distances : np.ndarray, bin_size : float) -> Bins:
    '''Finds indx pairs (il, ir) such that distances[il:ir] contain distances in a range of bin_size.
    Assumes distances is non-empty and monotonically rising.'''

    bins = []

    # current bin (index and distance of left side)
    il = 0
    rl = distances[0]

    for i, r in enumerate(distances):
        if r < rl + bin_size:
            continue

        bins.append((il, i))
        while r >= rl + bin_size:
            rl += bin_size
        il = i

    return bins + [(il, len(distances))]





def bin_distances(ns : int, bin_size : float) -> np.ndarray:
    '''Average distances of each bin.'''

    distances = radial_separations(ns)
    return bin_averages(
        find_distance_bins(distances, bin_size),
        distances
    )[0]





def bin_in_r_through_fcn_and_data(dist : np.ndarray, ense : np.ndarray, fcn : Callable[[float], float], reltol : float, max_bin_size : float|None = None) -> Bins:
    '''Finds bins such that  bin_error / data_error <= reltol.
    Here, bin_error = |(mean of values at bin-points) - (val at mean-point of bin)|.'''

    cov = np.cov(ense, rowvar=False) / ense.shape[0]      # covariances of the means

    bins    = []
    i_left  = 0
    i_start = 1
    cov_sum = 0

    # prevent potential div by 0
    if dist[0] == 0:
        bins.append((0,1))
        i_left = 1
        i_start += 1

    for i in range(i_start, len(dist)+1):

        rbin      = dist[i_left:i].mean()
        bin_vals  = fcn(dist[i_left:i])
        bin_error = abs(bin_vals.mean() - fcn(rbin))
        # bin_error  = np.max(bin_vals) - np.min(bin_vals)          # alternative, more conservative definition of bin_error

        cov_sum += cov[i_left:i, i-1].sum() + cov[i-1, i_left:i-1].sum()
        if cov_sum < 0: raise Exception(f'negative covsum! {cov_sum=}, i={i-1}, r={dist[i-1]}')
        data_error = np.sqrt(max(0,cov_sum)) / (i - i_left)

        if (max_bin_size is not None and dist[i-1] - dist[i_left] > max_bin_size) or (bin_error / data_error > reltol):
            bins.append((i_left, i-1))
            i_left = i-1
            cov_sum = 0

    bins.append((i_left, i))
    return bins





def bin_by_distance(distances : np.ndarray, values : np.ndarray, cov : np.ndarray|None, bin_size : float) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    '''Bin-averages values in bins of r-extent bin_size, computing standart deviations using the covariance matrix cov.
    Returns [bin-averages of distances], [bin-averages of values], [stderr of bin-averages]. The last on only if cov is not None.'''

    bins = find_distance_bins(distances, bin_size)

    r_bins = np.empty(shape=(len(bins),), dtype=float)
    v_bins = np.empty(shape=(len(bins),), dtype=float)
    e_bins = np.empty(shape=(len(bins),), dtype=float)

    for i, (il, ir) in enumerate(bins):
        r_bins[i] = np.mean(distances[il:ir])
        v_bins[i] = np.mean(values[il:ir])
        if cov is not None:
            n   = ir - il
            var = cov[il:ir, il:ir].sum() / (n*n)
            e_bins[i] = np.sqrt(var)

    return r_bins, v_bins, e_bins





def bin_through_simultaneous_fit(dist : np.ndarray, ense : np.ndarray, labels : dict[Any, str], fit : lsqfit.nonlinear_fit, reltol : float, max_bin_size : float|None = None) -> dict[Any, Bins]:
    '''...'''

    bins = {}
    for idx in labels.keys():
        bins[idx] = bin_in_r_through_fcn_and_data(
            dist         = dist,
            ense         = ense[:, *idx, :],
            fcn          = lambda r: fit.fcn({idx : r}, fit.pmean)[idx],
            reltol       = reltol,
            max_bin_size = max_bin_size
        )

    return bins





def bin_cut_avg_data(
        dist : np.ndarray, ense : np.ndarray, bins : dict[Any, Bins|None],
        sn_cut_left : float|None = None, r_min_left : float|None = None, r_cuts0_left : dict[Any, float]|None = None,
        err_max_right : float|None = None, r_cuts0_right : dict[Any, float]|None = None, r_max_right : float|None = None
    ) -> tuple[dict[Any, np.ndarray], dict[Any, np.ndarray], dict[Any, np.ndarray], dict[Any, tuple[float, float]]]:
    '''
    What it does:
        1. Bins each series according to its bins (series are nd-indexes from bins.keys())
        2. Determines left and right limits of distances to be included in final data
        3. Averages data over all samples, computing all correlations

    What it returns:
        - dict of binned distances (dict of arrays of floats)
        - dict of binned data (dict of arrays of gvars)
        - dict of binned ensemble data (dict of 2d arrays of floats)
        - dict of left and right most distances (dict of (float, float))
    '''

    # bin dist and ense
    dist_binned : dict[Any, np.ndarray] = {}
    ense_binned : dict[Any, np.ndarray] = {}
    for idx in bins.keys():
        if bins[idx] is None: dist_binned[idx], ense_binned[idx] = dist, ense[:, *idx, :]
        else:                 dist_binned[idx], ense_binned[idx] = bin_averages(bins[idx], dist, ense[:, *idx, :])


    # determine range of r values included in final data
    ir_lims : dict[Any, tuple[int, int]]     = {}
    r_lims  : dict[Any, tuple[float, float]] = {}

    for idx in bins.keys():
        data = gv.dataset.avg_data(ense_binned[idx])


        # determining left most r-value for each series
        if sum(x is not None for x in (sn_cut_left, r_min_left, r_cuts0_left)) != 1:
            raise Exception(f'Exactly one xyz_left argument must be not None.')

        if sn_cut_left is not None:
            ir_left = signal_to_noise_cut(data, sn_cut_left)
            if ir_left is None:
                raise Exception(f'Found no ir_cut_left for {idx=}.')

        elif r_min_left is not None:
            ir_left = index_from_distance(dist_binned[idx], r_min_left)

        elif r_cuts0_left is not None:
            ir_left = index_from_distance(dist_binned[idx], r_cuts0_left[idx])
        
        r_left = dist_binned[idx][ir_left]
  

        # determining right most r-value for each series
        if sum(x is not None for x in (err_max_right, r_cuts0_right, r_max_right)) > 1:
            raise Exception(f'At most one xyz_right argument must be not None.')

        if err_max_right is not None:
            ir_right = index_max_error(data, err_max_right)

        elif r_cuts0_right is not None:
            ir_right = index_from_distance(dist_binned[idx], r_cuts0_right[idx])

        elif r_max_right is not None:
            ir_right = index_from_distance(dist_binned[idx], r_max_right)

        else:
            ir_right = len(data)

        r_right = dist_binned[idx][ir_right] if ir_right < len(data) else dist_binned[idx][-1] * 1.1


        ir_lims[idx] = (ir_left, ir_right)
        r_lims[idx]  = (r_left,  r_right)


    # build dist and ense starting in determined range of distances, then compute sample average
    dist_binned_cut : dict[Any, np.ndarray] = {}
    ense_binned_cut : dict[Any, np.ndarray] = {}

    for idx in bins.keys():
        ir_left, ir_right = ir_lims[idx]
        dist_binned_cut[idx], ense_binned_cut[idx] = dist_binned[idx][ir_left:ir_right], ense_binned[idx][:, ir_left:ir_right]

    data_binned_cut : dict[Any, np.ndarray] = gv.dataset.avg_data(ense_binned_cut)


    return dist_binned_cut, data_binned_cut, ense_binned_cut, r_lims
    

    







###############################################################################
##############################  plotting  #####################################
###############################################################################


def plot_dist(dist : np.ndarray, data : np.ndarray, axes : plt.Axes, **plt_args : Any) -> None:
    '''Plot data over distance r.'''

    if plt_args is None: plt_args = {}
    plt_default = { 'marker'     : 'o',
                    'markersize' : 2,
                    'linestyle'  : 'none',
                    'linewidth'  : 1,
                    'label'      : 'data' }
    for kw, val in plt_default.items():
        if kw not in plt_args: plt_args[kw] = val

    axes.errorbar(
        x    = dist,
        y    = gv.mean(data),
        yerr = gv.sdev(data),
        **plt_args
    )
    axes.set_xlabel(r'$r / a$')
    axes.set_ylabel(r'$G / T^8$')
    if axes.get_legend_handles_labels()[1]: axes.legend()




def plot_fitfcn(dist : np.ndarray, data : np.ndarray, axes : plt.Axes, **plt_args : Any) -> None:
    '''plot function with error bands'''

    if plt_args is None: plt_args = {}
    plt_default = { 'color' : 'red',
                    'alpha' : 0.5,
                    'label' : 'fit' }
    for kw, val in plt_default.items():
        if kw not in plt_args: plt_args[kw] = val

    axes.fill_between(
        x  = dist,
        y1 = gv.mean(data) - gv.sdev(data),
        y2 = gv.mean(data) + gv.sdev(data),
        **plt_args
    )
    if axes.get_legend_handles_labels()[1]: axes.legend()




def plot_corr_eigenvals(dataset : dict|np.ndarray, axes : plt.Axes) -> None:
    '''Make svd analysis, do svdcut, plot svd analysis.'''

    svd = gv.dataset.svd_diagnosis(dataset, nbstrap=100)
    svd.plot_ratio(plot = GVarAxesAdapter(axes))
    axes.set_title('SVD analysis of covariance matrix eigenvalues')




class GVarAxesAdapter:
    '''Adapter to make plt.Axes behave like gvar's expected plot object.'''

    def __init__(self, ax):
        self._ax = ax

    def __getattr__(self, name):
        if name in ('xlabel', 'ylabel', 'title', 'xscale'):
            return getattr(self._ax, f'set_{name}')
        return getattr(self._ax, name)
    





==> anc/data-analysis/various_goods.py <==
import subprocess
from pathlib import Path






def run_command_stream(run_cmd : list[str], exe_path : Path, input : str|None) -> str:
    '''Runs cmd with mpi, returning stdout. Additionally streams stdout while cmd is running.'''

    if not exe_path.exists():
        raise FileNotFoundError(f"Could not find executable at {exe_path}.")
    
    cmd = run_cmd + [str(exe_path)]

    proc = subprocess.Popen(
        cmd,                        # the full command line as a list
        stdin=subprocess.PIPE,
        stdout=subprocess.PIPE,
        stderr=subprocess.STDOUT,
        text=True,                  # text=True on Py3.7+, universal_newlines=True otherwise
        bufsize=1                   # line buffered
    )

    # Send input (if any) and close stdin so the child sees EOF
    if input is not None:
        proc.stdin.write(input)
    proc.stdin.close()

    out_lines = []
    # Read line-by-line until EOF
    for line in iter(proc.stdout.readline, ''):
        # Print live (no extra newline because 'line' already has it)
        print(line, end='', flush=True)
        out_lines.append(line)

    proc.stdout.close()
    returncode = proc.wait()

    output = ''.join(out_lines)

    if proc.returncode != 0:
        raise RuntimeError(
            f"Command {cmd!r} failed with exit code {returncode}.\n"
            f"Output was:\n{output}"
        )

    return output

==> anc/milc-qcd/wilson_flow/Make_template <==
#  Gauge utilities
#  MIMD version 7
#
#  This template file defines rules and macros common to all architectures
#  It is intended to be an include file for other Makefiles.
#  Don't use it by itself!
#
#       See examples below for naming and building targets for
#               other actions

MYINCLUDEDIR = .
INCLUDEDIR = ../include
#Where the complex and su3 libraries are
LIBDIR = ../libraries

GLOBAL_HEADERS = ${INCLUDEDIR} ../libraries/include

INLINE_HEADERS = \
  ../sse/include/ \
  ../sse2/include/ \
  ../libraries/include/

MY_HEADERS = \
  lattice.h \
  params.h \
  defines.h \
  wilson_flow_includes.h

HEADERS = ${GLOBAL_HEADERS} ${MY_HEADERS} ${INLINE_HEADERS} ${SCIDAC_HEADERS}

MY_OBJECTS= \
  control.o \
  gauge_info.o \
  flow_helpers.o \
  setup.o \
  top_fourier.o

NOFIELD_OBJECTS= \
	field_strength.o \
	fmunu.o \
	integrate.o \
	staple.o

USEFIELD_OBJECTS= \
	blocking.o \
	field_strength_region.o \
	fmunu_region.o \
	integrate_region.o \
	staple_region.o

G_OBJECTS = \
  check_unitarity.o \
  d_plaq4.o \
  field_translation.o \
  field_utilities.o \
  gauge_utilities.o \
  gaugefix2.o \
  io_detect.o \
  io_helpers.o \
  io_lat4.o \
  io_lat_utils.o \
  make_lattice.o \
  momentum_twist.o \
  nersc_cksum.o \
  path_product.o \
  ploop3.o \
  remap_stdio_from_args.o \
  show_generic_opts.o \
  reunitarize2.o \
  ranstuff.o \

ifeq ($(strip ${HAVEQIO}),true)
  G_OBJECTS += file_types_milc_usqcd.o io_scidac.o io_scidac_types.o
endif

ifeq ($(strip ${HAVEFFTW}),true)
  G_OBJECTS += remap_fftw_fourier.o
else
  G_OBJECTS += restrict_fourier.o
endif



# Objects depending on architecture and software package

LAYOUT = layout_hyper_prime.o # Choices possible here

ADD_OBJECTS = ${MACHINE_DEP_IO} ${COMMPKG} ${QCDOC_OBJECTS} ${QDP_OBJECTS} \
   ${SCIDAC_OBJECTS}

# Generic QOP objects
ifeq ($(strip ${HAVEQOP}),true)
  ADD_OBJECTS += ${GENERICQOP}
endif

OBJECTS = ${MY_OBJECTS} ${G_OBJECTS} ${G_KS_OBJECTS} ${G_W_OBJECTS} ${LAYOUT} \
  ${ADD_OBJECTS} ${EXTRA_OBJECTS}

#Libraries for complex numbers and su3 functions
QCDLIB = ${LIBDIR}/su3.${PRECISION}.a ${LIBDIR}/complex.${PRECISION}.a

LIBRARIES = ${QCDLIB} ${SCIDAC_LIBRARIES} ${QUDA_LIBRARIES}

# Default rule for C compilation
.c.o: ; ${CC} -c ${CFLAGS}  $*.c

# To force a full remake when changing targets
LASTMAKE = .lastmake.${MAKEFILE}.${PRECISION}.${MYTARGET}

${LASTMAKE}:
	-/bin/rm -f .lastmake.* gauge_action.h
	${MAKE} -f ${MAKEFILE} clean
	touch ${LASTMAKE}

ALL_MAKES = \
   Make_template \
   ${MAKEFILE} \
   ../Make_template_qop \
   ../Make_template_scidac \
   ../generic/Make_template

# To force a remake when changing any make file, header, or target
${OBJECTS} : ${HEADERS} ${LASTMAKE} ${ALL_MAKES}


########################################################
##### Targets:

wilson_flow::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_LUSCHER \
        -DREPORT=1 " \
        "EXTRA_OBJECTS= ${NOFIELD_OBJECTS}" \

wilson_flow_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_LUSCHER -DANISOTROPY \
        -DREPORT=1 " \
        "EXTRA_OBJECTS= ${NOFIELD_OBJECTS}" \

wilson_flow_cf3::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_CF3 \
        -DREPORT=1 " \
        "EXTRA_OBJECTS= ${NOFIELD_OBJECTS}" \

wilson_flow_cf3_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_CF3 -DANISOTROPY \
        -DREPORT=1 " \
        "EXTRA_OBJECTS= ${NOFIELD_OBJECTS}" \

wilson_flow_ck::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_CK \
        -DREPORT=1 " \
        "EXTRA_OBJECTS= ${NOFIELD_OBJECTS}" \

wilson_flow_ck_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_CK -DANISOTROPY \
        -DREPORT=1 " \
        "EXTRA_OBJECTS= ${NOFIELD_OBJECTS}" \

wilson_flow_bbb::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_BBB \
        -DREPORT=1 " \
        "EXTRA_OBJECTS= ${NOFIELD_OBJECTS}" \

wilson_flow_bbb_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_BBB -DANISOTROPY \
        -DREPORT=1 " \
        "EXTRA_OBJECTS= ${NOFIELD_OBJECTS}" \

wilson_flow_rkmk3::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_RKMK3 \
        -DREPORT=1 " \
        "EXTRA_OBJECTS= ${NOFIELD_OBJECTS}" \

wilson_flow_rkmk3_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_RKMK3 -DANISOTROPY \
        -DREPORT=1 " \
        "EXTRA_OBJECTS= ${NOFIELD_OBJECTS}" \

wilson_flow_rkmk4::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_RKMK4 \
        -DREPORT=1 " \
        "EXTRA_OBJECTS= ${NOFIELD_OBJECTS}" \

wilson_flow_rkmk4_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_RKMK4 -DANISOTROPY \
        -DREPORT=1 " \
        "EXTRA_OBJECTS= ${NOFIELD_OBJECTS}" \

wilson_flow_rkmk5::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_RKMK5 \
        -DREPORT=1 " \
        "EXTRA_OBJECTS= ${NOFIELD_OBJECTS}" \

wilson_flow_rkmk5_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_RKMK5 -DANISOTROPY \
        -DREPORT=1 " \
        "EXTRA_OBJECTS= ${NOFIELD_OBJECTS}" \

wilson_flow_rkmk8::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_RKMK8 \
        -DREPORT=1 " \
        "EXTRA_OBJECTS= ${NOFIELD_OBJECTS}" \

wilson_flow_rkmk8_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_RKMK8 -DANISOTROPY \
        -DREPORT=1 " \
        "EXTRA_OBJECTS= ${NOFIELD_OBJECTS}" \

wilson_flow_adpt::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_ADAPT_LUSCHER \
        -DREPORT=1 " \
        "EXTRA_OBJECTS= ${NOFIELD_OBJECTS}" \

wilson_flow_adpt_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_ADAPT_LUSCHER -DANISOTROPY \
        -DREPORT=1 " \
        "EXTRA_OBJECTS= ${NOFIELD_OBJECTS}" \

wilson_flow_adpt_cf3::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_ADAPT_CF3 \
        -DREPORT=1 " \

wilson_flow_adpt_cf3_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_ADAPT_CF3 -DANISOTROPY \
        -DREPORT=1 " \
        "EXTRA_OBJECTS= ${NOFIELD_OBJECTS}" \

wilson_flow_adpt_bs::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_ADAPT_BS \
        -DREPORT=1 " \
        "EXTRA_OBJECTS= ${NOFIELD_OBJECTS}" \

wilson_flow_adpt_bs_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_ADAPT_BS -DANISOTROPY \
        -DREPORT=1 " \
        "EXTRA_OBJECTS= ${NOFIELD_OBJECTS}" \



region_flow::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_LUSCHER \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \

region_flow_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_LUSCHER -DANISOTROPY \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \

region_flow_cf3::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_CF3 \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \

region_flow_cf3_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_CF3 -DANISOTROPY \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \

region_flow_ck::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_CK \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \

region_flow_ck_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_CK -DANISOTROPY \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \

region_flow_bbb::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_BBB \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \

region_flow_bbb_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_BBB -DANISOTROPY \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \

region_flow_rkmk3::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_RKMK3 \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \

region_flow_rkmk3_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_RKMK3 -DANISOTROPY \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \

region_flow_rkmk4::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_RKMK4 \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \

region_flow_rkmk4_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_RKMK4 -DANISOTROPY \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \

region_flow_rkmk5::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_RKMK5  \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \

region_flow_rkmk5_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_RKMK5 -DANISOTROPY \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \

region_flow_rkmk8::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_RKMK8 \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \

region_flow_rkmk8_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_RKMK8 -DANISOTROPY \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \

region_flow_adpt::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_ADAPT_LUSCHER \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \

region_flow_adpt_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_ADAPT_LUSCHER -DANISOTROPY \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \

region_flow_adpt_cf3::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_ADAPT_CF3 \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \

region_flow_adpt_cf3_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_ADAPT_CF3 -DANISOTROPY \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \

region_flow_adpt_bs::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_ADAPT_BS \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \

region_flow_adpt_bs_a::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_ADAPT_BS -DANISOTROPY \
        -DREGIONS -DUSE_FIELD -DREPORT=2 " \
        "EXTRA_OBJECTS= ${USEFIELD_OBJECTS}" \


sphaleron_verbose::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_LUSCHER \
        -DSPHALERON -DREGIONS -DBLOCKING -DUSE_FIELD \
        -DREPORT=2" \
        "EXTRA_OBJECTS= ax_gauge.o \
        sphaleron.o \
        ${USEFIELD_OBJECTS}" \

sphaleron::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_LUSCHER \
        -DSPHALERON -DREGIONS -DBLOCKING -DUSE_FIELD \
        -DREPORT=0 " \
        "EXTRA_OBJECTS= ax_gauge.o \
        sphaleron.o \
        ${USEFIELD_OBJECTS}" \

sphaleron_nofield_verbose::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_LUSCHER \
        -DSPHALERON -DREGIONS -DBLOCKING -DREPORT=2 " \
        "EXTRA_OBJECTS= ax_gauge.o \
        sphaleron.o \
        ${USEFIELD_OBJECTS}" \

sphaleron_nofield::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_LUSCHER \
        -DSPHALERON -DREGIONS -DBLOCKING -DREPORT=0 " \
        "EXTRA_OBJECTS= ax_gauge.o \
        sphaleron.o \
        ${USEFIELD_OBJECTS}" \

debug_blocking::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
        "DEFINES= -DGF_INTEGRATOR=INTEGRATOR_LUSCHER \
        -DSPHALERON -DREGIONS -DBLOCKING -DREPORT=0 \
        -DUSE_FIELD -DDEBUG_BLOCKING " \
        "EXTRA_OBJECTS= ax_gauge.o \
        sphaleron.o \
        ${USEFIELD_OBJECTS}" \

half_lattice_test::
	${MAKE} -f ${MAKEFILE} target "MYTARGET= $@" \
	"DEFINES= -DGF_INTEGRATOR=INTEGRATOR_EULER \
	-DSPHALERON -DREGIONS -DBLOCKING -DUSE_FIELD \
	-DHALF_LATTICE_TEST -DREPORT=2 " \
	"EXTRA_OBJECTS= ax_gauge.o \
	sphaleron.o \
	${USEFIELD_OBJECTS}" \

clean:
	-/bin/rm -f *.o

# Rules for generic routines
include ../generic/Make_template

# Rules for generic_ks routines
include ../generic_ks/Make_template

# Rules for generic_wilson routines
include ../generic_wilson/Make_template

libmake:
	@echo Building libraries with ${MAKELIBRARIES}
	cd ${LIBDIR} ;\
	${MAKE} -f ${MAKELIBRARIES} "APP_CC=${CC}" "PRECISION=${PRECISION}" all

localmake: ${OBJECTS} ${LIBRARIES}
	${LD} -o ${MYTARGET} ${LDFLAGS} \
	${OBJECTS} ${QCDLIB} ${ILIB} -lm
	touch localmake

target: libmake localmake


==> anc/milc-qcd/wilson_flow/control.c <==
/************************* control.c *******************************/
/* Integrates the gauge fields with Wilson or Symanzik flow        */

/* Flag for control file of application */
#define CONTROL

/* Definitions, files, and prototypes */
#include "wilson_flow_includes.h"

/* Additional includes */
#ifdef HAVE_QIO
#include <qio.h>
#include "../include/io_scidac.h"
#endif

#ifdef DEBUG_FIELDS
void dump_double_lattice();
#endif




int
main( int argc, char **argv )
{
  /* control variables */
  int prompt;
  double dtime, dtimec, dclock();
  int i;
  site *s;


#ifdef SPHALERON
  double dtimebulk,dtimebdry; 
  Real q_bulk[3];
#endif




  /* Initialization */
  initialize_machine(&argc, &argv);
  if( remap_stdio_from_args(argc, argv) == 1 )
    terminate(1);
  g_sync();

  /* Start application timer */
  dtime = -dclock();

  /* Setup lattice parameters */
  prompt = setup();

  /* Allocate memory for temporary gather matricies */
  for( i=0; i<N_TEMPORARY; i++ )
    tempmat[i] = (su3_matrix *)malloc(sites_on_node * sizeof(su3_matrix));






  /* Loop over configurations */
  while( readin(prompt) == 0 ) {


    /* Start timer for this configuration (doesn't include load time) */
    dtimec = -dclock();   // node0_printf("starttime_flow = %e\n", -dtimec);


    /* integrate the flow */
#ifdef REGIONS
    run_gradient_flow( FULLVOL );
    // run_gradient_flow();
#else
    run_gradient_flow();
#endif


    /* Stop and print timer for this configuration */
    dtimec += dclock();
    node0_printf("Time to complete flow = %e seconds\n", dtimec);
    fflush(stdout);

    /* Save lattice if requested */
    if( saveflag != FORGET )
      save_lattice( saveflag, savefile, stringLFN );


    // /* Start timer for calculating this configurations correlation functions */
    // dtimec = -dclock();                         //node0_printf("time1 = %e, ", dtimec);


    // /* Computing charge correlators */
    // tcd_corrs_by_fourier();                       //node0_printf("time3 = %e, ", dtimec);


    // /* test fourier fourier^-1 = 1 */
    // double difff = -1;
    // FORALLSITES(i, s) {
    //   double difffn = fabs(s->ch_dens - s->ch_dens_corr.real);
    //   if (difffn > difff) difff = difffn;
    // }
    // g_doublemax(&difff);
    // node0_printf("Largest ff difference = %f\n", difff);


    // /* Stop and print timer for this configurations carroelation functions */
    // dtimec += dclock();
    // node0_printf("Time to compute correlators = %e seconds\n", dtimec);
    // fflush(stdout);



#ifdef DEBUG_FIELDS
      dump_double_lattice();
#endif

    

#ifdef SPHALERON

#ifdef DEBUG_BLOCKING
    test_blocking();
    normal_exit(0);
#else
#ifndef HALF_LATTICE_TEST

    /* Start timer for bulk flow (doesn't include 4D preflow time) */
    dtimebulk = -dclock();
    bulk_flow( q_bulk );
    /* Stop and print timer for bulk flow  */
    dtimebulk += dclock();
    node0_printf("Time to complete bulk flow = %e seconds\n", dtimebulk);
    fflush(stdout);
#else
    report_bulk( stoptime, q_bulk );
#endif
    /* Start timer for bdry flow (doesn't include 4D pre- and bulk-flow time) */
    dtimebdry = -dclock();
    bdry_flow( q_bulk );
    /* Stop and print timer for this configuration */
    dtimebdry += dclock();
    node0_printf("Time to complete bdry flow = %e seconds\n", dtimebdry);
    fflush(stdout);
#endif

#endif

  }/* end: loop over configurations */






  /* Notify user application is done */
  node0_printf("RUNNING COMPLETED\n");
  fflush(stdout);

  /* Stop and print application timer */
  dtime += dclock();
  node0_printf("Time = %e seconds\n", dtime);
  fflush(stdout);

  normal_exit(0);
  return 0;
}


==> anc/milc-qcd/wilson_flow/fmunu.c <==
/************************* fmunu.c *******************************/
/* Calculates the temporal and spatial field strength components */
/* and the topological charge.                                   */

/* Includes */
#include "wilson_flow_includes.h"
#include "../include/field_strength.h"

/* Computes the real trace of the su3 matrix product: ReTr(A*B) */
Real
real_trace_nn( su3_matrix *a, su3_matrix *b )
{
  register int i,j;
  register complex x;
  register Real sum;

  sum = 0.0;
  for( i=0; i<3; i++ ) for( j=0; j<3; j++ ) {
    CMUL( a->e[i][j], b->e[j][i], x );
    sum += x.real;
  }

  return sum;
}

/* Computes the field strength components and topological charge */
void
fmunu_fmunu( double *time, double *space, double *charge )
{
  /* Site variables */
  register int i;
  register site *s;

  /* Temporary component storage */
  su3_matrix *ft, *fs;

  /* Initialize sums */
  *time = *space = *charge = 0;

  /* Compute 8*F_mu,nu at each site */
  make_field_strength( F_OFFSET(link), F_OFFSET(fieldstrength) );

  /* Loop over each site to sum F_mu,nu components */
  FORALLSITES(i, s) {

    fs = &(s->fieldstrength[FS_XY]);
    ft = &(s->fieldstrength[FS_ZT]);
    *time -= real_trace_nn(ft, ft);
    *space -= real_trace_nn(fs, fs);
    s->ch_dens = -real_trace_nn(fs, ft);

    fs = &(s->fieldstrength[FS_XZ]);
    ft = &(s->fieldstrength[FS_YT]);
    *time -= real_trace_nn(ft, ft);
    *space -= real_trace_nn(fs, fs);
    s->ch_dens -= realtrace_su3(fs, ft); /* ReTr{ fs.dag * ft } */

    fs = &(s->fieldstrength[FS_YZ]);
    ft = &(s->fieldstrength[FS_XT]);
    *time -= real_trace_nn(ft, ft);
    *space -= real_trace_nn(fs, fs);
    s->ch_dens -= real_trace_nn(fs, ft);

    s->ch_dens *= 0.0003957858736028819197; /* normalization of 1/(8^2 * 4 * PI^2) */
    *charge += s->ch_dens;
  }

  /* Sum over all nodes */
  g_doublesum(time);
  g_doublesum(space);
  g_doublesum(charge);

  /* Normalizations */
  *time /= (volume*64.0);
  *space /= (volume*64.0);
  // *charge *= 0.0003957858736028819197; /* normalization of 1/(8^2 * 4 * PI^2) */
}


/* Compute loops: 1x1 -- plaquette, 1x2 + 2x1 -- rectangle
   for Wilson (one-plaquette) and
   Symanzik tree-level (plaquette and rectangle) action,
   temporal and spatial part separately */
void
gauge_action_w_s( double *wl1x1t, double *wl1x1s,
                  double *wl1x2t, double *wl1x2s ) {

#define NTEMP_STORAGE 6
  register int i, dir1, dir2;
  register site *s;
  msg_tag *tag0, *tag1, *tag2, *tag3, *tag4, *tag5, *tag6, *tag7, *tag8;
  su3_matrix *su3mat[NTEMP_STORAGE];
  su3_matrix tempmat;
  double tt;

  for( i=0; i<NTEMP_STORAGE; i++ ) {
    su3mat[i] = (su3_matrix *)malloc( sizeof(su3_matrix)*sites_on_node );
    if(su3mat[i] == NULL) {
        printf( "gauge_action_w_s: can't malloc su3mat[%d]\n", i );
        fflush(stdout); terminate(1);
    }
  }

  // prepare accumulators
  *wl1x1s = 0;
  *wl1x1t = 0;
  *wl1x2s = 0;
  *wl1x2t = 0;

  for( dir1=YUP; dir1<=TUP; dir1++ ) {
    for( dir2=XUP; dir2<dir1; dir2++ ) {
      // request link[dir2] from direction dir1
      tag0 = start_gather_site( F_OFFSET(link[dir2]) , sizeof(su3_matrix),
                                dir1, EVENANDODD, gen_pt[0]);

      // request link[dir1] from direction dir2
      tag1 = start_gather_site( F_OFFSET(link[dir1]), sizeof(su3_matrix),
                                dir2, EVENANDODD, gen_pt[1]);

      // while waiting for gathers multiply two two links on the site
      FORALLSITES(i, s)
        mult_su3_an( &(s->link[dir2]), &(s->link[dir1]), &(su3mat[0][i]) );

      wait_gather(tag0);

      // form a staple for "right" link in the plaquette
      FORALLSITES(i, s)
        mult_su3_nn( &(su3mat[0][i]), (su3_matrix *)(gen_pt[0][i]), &(su3mat[3][i]) );

      wait_gather(tag1);

//fflush(stdout);printf("dir1=%d dir2=%d\n",dir1,dir2);fflush(stdout);
      // form a staple for "left" link in the plaquette
      FORALLSITES(i, s) {
        mult_su3_nn( &(s->link[dir2]), (su3_matrix *)(gen_pt[1][i]), &tempmat );
        mult_su3_na( &tempmat, (su3_matrix *)(gen_pt[0][i]), &(su3mat[5][i]) );
      }

      // request staple for "left" = su3mat[5] from dir2
      tag2 = start_gather_field( su3mat[5], sizeof(su3_matrix),
                                 dir2, EVENANDODD, gen_pt[2]);

//fflush(stdout);printf("dir1=%d dir2=%d\n",dir1,dir2);fflush(stdout);
      // form a staple for "bottom" link in the plaquette
      FORALLSITES(i, s) {
        mult_su3_na( (su3_matrix *)(gen_pt[1][i]), (su3_matrix *)(gen_pt[0][i]), &(su3mat[1][i]) );
        mult_su3_na( &(su3mat[1][i]), &(s->link[dir1]), &(su3mat[4][i]) );
      }

      // request staple for "bottom" = su3mat[4] from dir1
      tag3 = start_gather_field( su3mat[4], sizeof(su3_matrix),
                                 dir1, EVENANDODD, gen_pt[3]);

      wait_gather(tag2);

      FORALLSITES(i, s) {
        // form a staple for "top" link in the plaquette
        mult_su3_an( (su3_matrix *)(gen_pt[1][i]), &(su3mat[0][i]), &(su3mat[2][i]) );
        // get the contribution of 1x2 rectangle extended in dir2
        // to the accumulator
        if( dir1==TUP ) *wl1x2t +=
            realtrace_su3( (su3_matrix *)(gen_pt[2][i]), &(su3mat[3][i]) );
        else            *wl1x2s +=
            realtrace_su3( (su3_matrix *)(gen_pt[2][i]), &(su3mat[3][i]) );
      }

      wait_gather(tag3);

      FORALLSITES(i, s) {
        // get the contribution of 1x2 rectangle extended in dir1
        // and of 1x1 plaquette to the accumulators
        if( dir1==TUP ) {
          *wl1x2t +=
            realtrace_su3( (su3_matrix *)(gen_pt[3][i]), &(su3mat[2][i]) );
          *wl1x1t +=
            realtrace_su3( &(su3mat[1][i]), &(su3mat[0][i]) );
        }
        else {
          *wl1x2s +=
            realtrace_su3( (su3_matrix *)(gen_pt[3][i]), &(su3mat[2][i]) );
          *wl1x1s +=
            realtrace_su3( &(su3mat[1][i]), &(su3mat[0][i]) );
        }
      }

      // clean up all gathers
      cleanup_gather(tag0);
      cleanup_gather(tag1);
      cleanup_gather(tag2);
      cleanup_gather(tag3);

    } // dir2
  } // dir1

  // global sum
  g_doublesum( wl1x1s );
  g_doublesum( wl1x1t );
  g_doublesum( wl1x2s );
  g_doublesum( wl1x2t );

  // get densities
  *wl1x1s /= volume;
  *wl1x1s /= 3;
  *wl1x1t /= volume;
  *wl1x1t /= 3;
  *wl1x2s /= volume;
  *wl1x2s /= 6;
  *wl1x2t /= volume;
  *wl1x2t /= 6;

  // deallocate temporary storage
  for( i=0; i<NTEMP_STORAGE; i++ ) {
    free( su3mat[i] );
  }

#undef NTEMP_STORAGE
}


==> anc/milc-qcd/wilson_flow/fmunu_region.c <==
/************************* fmunu_region.c *******************************/
/* Calculates the temporal and spatial field strength components */
/* and the topological charge for the sphaleron rate.            */

#include "wilson_flow_includes.h"
#include "../include/field_strength.h"
#include <string.h>


/* Computes the real trace of the su3 matrix product: ReTr(A*B) */
static Real
real_trace_nn( su3_matrix *a, su3_matrix *b ) {
  register int i,j;
  register complex x;
  register Real sum;

  sum = 0.0;
  for( i=0; i<3; i++ ) for( j=0; j<3; j++ ) {
    CMUL( a->e[i][j], b->e[j][i], x );
    sum += x.real;
  }

  return sum;
}

/* Computes the field strength components and topological charge,
 * in the active bulk including the two boundaries */
void
fmunu_fmunu_bulk( double *time, double *space, double *charge ) {
  /* Site variables */
  register int i;
  register site *s;
	msg_tag *tag[6];

  /* Temporary component storage */
  // su3_matrix *ft, *fs;
  su3_matrix *ft = NULL, *fs = NULL, *fsi = NULL;
	su3_matrix tmp;

  /* Initialize sums */
  memset( time,   '\0', 2 * sizeof(double) );
  memset( space,  '\0', 2 * sizeof(double) );
  memset( charge, '\0', 4 * sizeof(double) );

  // make_field_strength_bulk( F_OFFSET(link), F_OFFSET(fieldstrength) );
  /* Compute 8*F_mu,nu at each site for half-integer time */

  /* Compute 8*F_mu,nu at each site for half-integer time */
  #define NFS 9
  su3_matrix **fstrength = new_field( NFS );
  make_fieldstrength_bulk( fstrength );

	tag[2] = start_gather_field( fstrength[FS_XY] , sizeof(su3_matrix),
			                         TUP, EVENANDODD, gen_pt[2]);
	tag[1] = start_gather_field( fstrength[FS_XZ] , sizeof(su3_matrix),
                               TUP, EVENANDODD, gen_pt[1]);
	tag[0] = start_gather_field( fstrength[FS_YZ] , sizeof(su3_matrix),
                               TUP, EVENANDODD, gen_pt[0]);

  tag[5] = start_gather_field( fstrength[FS_XY+6] , sizeof(su3_matrix),
                               TUP, EVENANDODD, gen_pt[5]);
  tag[4] = start_gather_field( fstrength[FS_XZ+6] , sizeof(su3_matrix),
                               TUP, EVENANDODD, gen_pt[4]);
  tag[3] = start_gather_field( fstrength[FS_YZ+6] , sizeof(su3_matrix),
                               TUP, EVENANDODD, gen_pt[3]);

  for ( i=0; i<6; i++ ) wait_gather(tag[i]);

  /* Loop over each site to sum F_mu,nu components */
  FORALLSITES(i, s)
  IF_BLOCKED(s, block_stride)
 	IF_ACTIVE(s) 
  {
    fs = &(fstrength[FS_XY][i]);
    space[0] -= real_trace_nn(fs, fs);
    #if NFS > 6
      fsi = &(fstrength[FS_XY+6][i]); // improved
      space[1] -= real_trace_nn(fsi, fsi);
    #endif
    IF_LOWER_BULK(s) {
	    ft = &(fstrength[FS_ZT][i]);
	    time[0] -= real_trace_nn(ft, ft);
    	add_su3_matrix( fs, (su3_matrix*)(gen_pt[2][i]), &tmp );
    	fs = &tmp;
 	    charge[0] -= real_trace_nn(fs, ft);
      #if NFS > 6
        add_su3_matrix( fsi, (su3_matrix*)(gen_pt[5][i]), &tmp );
        fsi = &tmp;
        charge[1] -= real_trace_nn(fsi, ft);
      #endif
    }

    fs = &(fstrength[FS_XZ][i]);
    space[0] -= real_trace_nn(fs, fs);
    #if NFS > 6
      fsi = &(fstrength[FS_XZ+6][i]); // improved
      space[1] -= real_trace_nn(fsi, fsi);
    #endif
    IF_LOWER_BULK(s) {
	    ft = &(fstrength[FS_YT][i]);
  	  time[0] -= real_trace_nn(ft, ft);
    	add_su3_matrix( fs, (su3_matrix*)(gen_pt[1][i]), &tmp );
    	fs = &tmp;
      /* ANTICYCLIC! ReTr{ fs.dag * ft } */
 	    charge[0] -= realtrace_su3(fs, ft);
      #if NFS > 6
        add_su3_matrix( fsi, (su3_matrix*)(gen_pt[4][i]), &tmp );
        fsi = &tmp;
        charge[1] -= realtrace_su3(fsi, ft);
      #endif
    }

    fs = &(fstrength[FS_YZ][i]);
    space[0] -= real_trace_nn(fs, fs);
    #if NFS > 6
      fsi = &(fstrength[FS_YZ+6][i]); // improved
      space[1] -= real_trace_nn(fsi, fsi);
    #endif
    IF_LOWER_BULK(s) {
  	  ft = &(fstrength[FS_XT][i]);
	    time[0] -= real_trace_nn(ft, ft);
    	add_su3_matrix( fs, (su3_matrix*)(gen_pt[0][i]), &tmp );
    	fs = &tmp;
 	    charge[0] -= real_trace_nn(fs, ft);
      #if NFS > 6
        add_su3_matrix( fsi, (su3_matrix*)(gen_pt[3][i]), &tmp );
        fsi = &tmp;
        charge[1] -= real_trace_nn(fsi, ft);
      #endif
    }
  }

  for ( i=0; i<6; i++ ) cleanup_gather(tag[i]);

  /* Sum over all nodes */
  g_vecdoublesum( time,   1 );
  g_vecdoublesum( space,  2 );
  g_vecdoublesum( charge, 2 );

  /* Norma(lizations */
  for ( i = 0; i < 1 ; i++ ) {
    time[i] /= ( volume * 64.0 );
    time[i] *= block_stride * block_stride * block_stride;
    time[i] /= 0.25; /* extended only forward in time, factor 1/2, then squared */
    time[i] /= LWR_BULK_LEN * 1. / nt; /* computed only on nt/2 integer time slices */
  }
  for ( i = 0; i < 2 ; i++ ) {
    space[i] /= ( volume * 64.0 );
    space[i] *= block_stride * block_stride * block_stride;
    space[i] /= ACTV_VOL_LEN * 1. / nt; /* computed only on nt/2+1 integer time slices */
  }
  for ( i = 0; i < 2 ; i++ ) {
    charge[i] *= 0.0003957858736028819197; /* normalization of 1/(8^2 * 4 * PI^2) */
    // charge[i] /= 0.5; /* extended only forward in time */
  }
  time[1] = charge[2] = charge[3] = 0.;
  destroy_field( &fstrength );
  #undef NFS
}






/* Computes the field strength components and topological charge,
 * in the active bulk including the two boundaries */
void
fmunu_fmunu_full( double *time, double *space, double *charge ) {
  /* Site variables */
  register int i;
  register site *s;

  /* Temporary component storage */
  // su3_matrix *ft, *fs;
  su3_matrix *ft = NULL, *fs = NULL, *fti = NULL, *fsi = NULL;
  su3_matrix tmp;

  /* Initialize sums */
  memset( time,   '\0', 2 * sizeof(double) );
  memset( space,  '\0', 2 * sizeof(double) );
  memset( charge, '\0', 4 * sizeof(double) );

  /* Compute 8*F_mu,nu at each site for half-integer time */
  #define NFS 12
  su3_matrix **fstrength = new_field( NFS );
  make_fieldstrength_full( fstrength );
    
  /* Loop over each site to sum F_mu,nu components */
  FORALLSITES(i, s)
  IF_BLOCKED(s, block_stride)
  {
    fs = &(fstrength[FS_XY][i]);
    space[0] -= real_trace_nn(fs, fs);
    ft = &(fstrength[FS_ZT][i]);
    time[0] -= real_trace_nn(ft, ft);
    charge[0] -= real_trace_nn(fs, ft);
    #if NFS > 6
      fsi = &(fstrength[FS_XY+6][i]); // improved
      space[1] -= real_trace_nn(fsi, fsi);
      charge[1] -= real_trace_nn(fsi, ft);
    #endif
    #if NFS > 9
      fti = &(fstrength[FS_ZT+6][i]);
      time[1] -= real_trace_nn(fti, fti);
      charge[2] -= real_trace_nn(fs, fti);
      s->ch_dens = -real_trace_nn(fsi, fti);
    #endif

    fs = &(fstrength[FS_XZ][i]);
    space[0] -= real_trace_nn(fs, fs);
    ft = &(fstrength[FS_YT][i]);
    time[0] -= real_trace_nn(ft, ft);
    /* ANTICYCLIC! ReTr{ fs.dag * ft } */
    charge[0] -= realtrace_su3(fs, ft);
    #if NFS > 6
      fsi = &(fstrength[FS_XZ+6][i]); // improved
      space[1] -= real_trace_nn(fsi, fsi);
      /* ANTICYCLIC! ReTr{ fs.dag * ft } */
      charge[1] -= realtrace_su3(fsi, ft);
    #endif
    #if NFS > 9
      fti = &(fstrength[FS_YT+6][i]);
      time[1] -= real_trace_nn(fti, fti);
      /* ANTICYCLIC! ReTr{ fs.dag * ft } */
      charge[2] -= realtrace_su3(fs, fti);
      s->ch_dens -= realtrace_su3(fsi, fti);
    #endif

    fs = &(fstrength[FS_YZ][i]);
    space[0] -= real_trace_nn(fs, fs);
    ft = &(fstrength[FS_XT][i]);
    time[0] -= real_trace_nn(ft, ft);
    charge[0] -= real_trace_nn(fs, ft);
    #if NFS > 6
      fsi = &(fstrength[FS_YZ+6][i]); // improved
      space[1] -= real_trace_nn(fsi, fsi);
      charge[1] -= real_trace_nn(fsi, ft);
    #endif
    #if NFS > 9
      fti = &(fstrength[FS_XT+6][i]);
      time[1] -= real_trace_nn(fti, fti);
      charge[2] -= real_trace_nn(fs, fti);
      s->ch_dens -= real_trace_nn(fsi, fti);
    #endif

    #if NFS > 9
      charge[3] += s->ch_dens;
      s->ch_dens *= 0.0003957858736028819197; /* normalization of 1/(8^2 * 4 * PI^2) */
    #endif

  }

  /* Sum over all nodes */
  g_vecdoublesum( time,   2 );
  g_vecdoublesum( space,  2 );
  g_vecdoublesum( charge, 4 );

  /* Norma(lizations */
  for ( i = 0; i < 2 ; i++ ) {
    time[i] /= ( volume * 64.0 );
    time[i] *= block_stride * block_stride * block_stride;
    // time[i] /= 0.25; /* extended only forward in time, factor 1/2, then squared */
    // time[i] /= LWR_BULK_LEN * 1. / nt; /* computed only on nt/2 integer time slices */
  }
  for ( i = 0; i < 2 ; i++ ) {
    space[i] /= ( volume * 64.0 );
    space[i] *= block_stride * block_stride * block_stride;
    // space /= ACTV_VOL_LEN * 1. / nt; /* computed only on nt/2+1 integer time slices */
  }
  for ( i = 0; i < 4 ; i++ ) {
    charge[i] *= 0.0003957858736028819197; /* normalization of 1/(8^2 * 4 * PI^2) */
    // charge[i] /= 0.5; /* extended only forward in time */
  }
  destroy_field( &fstrength );
  #undef NFS
}






/* Compute loops, here only 3D spatial part,
	 1x1 -- plaquette, 1x2 + 2x1 -- rectangle
   for Wilson (one-plaquette) and
   Symanzik tree-level (plaquette and rectangle) action,
   in various regions */
static void
spatial_gauge_action_w_s_region( int region_flag, 
	double *wl1x1s, double *wl1x2s, su3_matrix **link ) {

  register int i;
  register int stride = block_stride;
  int dir[2] = {NODIR,NODIR}, 
			dirb[2] = {NODIR,NODIR}, 
			diro[2] = {NODIR,NODIR};
  register int ig;
	#define NGATHER 4
  register site *s;
  msg_tag *tag[NGATHER];
  for( ig=0; ig<NGATHER; ig++ ) { tag[ig] = NULL; }
  // #define NTEMP_STORAGE 6
  // su3_matrix *su3mat[NTEMP_STORAGE];
  su3_matrix tempmat;
  double tt;
  double time_frac = 1.;
  switch ( region_flag ) {
  	case (FULLVOL):
  		time_frac = 1.;
  		break;
  	case (BOUNDARY):
  		time_frac = nt / 2.;
  		break;
  	case (BULK):
  		time_frac = nt * 1. / INR_BULK_LEN;
  		break;
  	case (LOWER_BULK):
  		time_frac = nt * 1. / LWR_BULK_LEN;
  		break;
  	case (ACTIVE):
  		time_frac = nt * 1. / ACTV_VOL_LEN;
  		break;
    case (LOWER_BOUNDARY):
      time_frac = nt / 1.;
      break;
    case (UPPER_BOUNDARY):
      time_frac = nt / 1.;
      break;
  	default:
  		node0_printf("Undefined REGION: %d\n",region_flag);
  		terminate(1);
  		break;
  }

  // for( ig=0; ig<NTEMP_STORAGE; ig++ ) {
  //   su3mat[ig] = (su3_matrix *)malloc( sizeof(su3_matrix)*sites_on_node );
  //   if(su3mat[ig] == NULL) {
  //       printf( "spatial_gauge_action_w_s_region: can't malloc su3mat[%d]\n", ig );
  //       fflush(stdout); terminate(1);
  //   }
  // }
  #define NTEMP 6
  su3_matrix **su3mat = new_field( NTEMP );

  // prepare accumulators
  *wl1x1s = 0;
  *wl1x2s = 0;

  for( dir[0]=YUP; dir[0]<TUP; dir[0]++ ) {
    for( dir[1]=XUP; dir[1]<dir[0]; dir[1]++ ) {
      setup_blocked_dirs( dir, dirb ,diro );
			#define LINK0 link[dir[0]]
			#define LINK1 link[dir[1]]

			ig = 0;
			// request LINK1 from direction dirb[0]
			tag[ig] = start_gather_field( LINK1 , sizeof(su3_matrix),
																		dirb[ig], EVENANDODD, gen_pt[ig]);

			ig = 1;
			// request LINK0 from direction dirb[1]
			tag[ig] = start_gather_field( LINK0 , sizeof(su3_matrix),
																		dirb[ig], EVENANDODD, gen_pt[ig]);

      // while waiting for gathers multiply two two links on the site
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride)	
 			IF_REGION(s, region_flag) 
  			mult_su3_an( &(LINK1[i]), &(LINK0[i]), &(su3mat[0][i]) );

      wait_gather(tag[0]);

      // form a staple for "right" link in the plaquette
      FORALLSITES(i, s)
      IF_BLOCKED(s, block_stride)	
 			IF_REGION(s, region_flag) 
        mult_su3_nn( &(su3mat[0][i]), (su3_matrix *)(gen_pt[0][i]), &(su3mat[3][i]) );

      wait_gather(tag[1]);

			//fflush(stdout);printf("dirb[0]=%d dirb[1]=%d\n",dirb[0],dirb[1]);fflush(stdout);
      // form a staple for "left" link in the plaquette
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride)	
 			IF_REGION(s, region_flag) 
 			{
        // mult_su3_nn( &(s->link[dir[1]]), (su3_matrix *)(gen_pt[1][i]), &tempmat );
        mult_su3_nn( &(LINK1[i]), (su3_matrix *)(gen_pt[1][i]), &tempmat );
        mult_su3_na( &tempmat, (su3_matrix *)(gen_pt[0][i]), &(su3mat[5][i]) );
      }

			ig = 2;
			// request staple for "left" = su3mat[5] from dirb[1]
			tag[ig] = start_gather_field( su3mat[5] , sizeof(su3_matrix),
																		dirb[1], EVENANDODD, gen_pt[ig]);

			//fflush(stdout);printf("dirb[0]=%d dirb[1]=%d\n",dirb[0],dirb[1]);fflush(stdout);
      // form a staple for "bottom" link in the plaquette
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride)	
 			IF_REGION(s, region_flag) 
 			{
        mult_su3_na( (su3_matrix *)(gen_pt[1][i]), (su3_matrix *)(gen_pt[0][i]), &(su3mat[1][i]) );
        // mult_su3_na( &(su3mat[1][i]), &(s->link[dir1]), &(su3mat[4][i]) );
        mult_su3_na( &(su3mat[1][i]), &(LINK0[i]), &(su3mat[4][i]) );
      }

			ig = 3;
			// request staple for "bottom" = su3mat[4] from dirb[0]
			tag[ig] = start_gather_field( su3mat[4] , sizeof(su3_matrix),
																		dirb[0], EVENANDODD, gen_pt[ig]);
      wait_gather(tag[2]);

      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride)	
 			IF_REGION(s, region_flag) 
 			{
        // form a staple for "top" link in the plaquette
        mult_su3_an( (su3_matrix *)(gen_pt[1][i]), &(su3mat[0][i]), &(su3mat[2][i]) );
        *wl1x2s += realtrace_su3( (su3_matrix *)(gen_pt[2][i]), &(su3mat[3][i]) );
      }

      wait_gather(tag[3]);

      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride)	
 			IF_REGION(s, region_flag) 
 			{
        // get the contribution of 1x2 rectangle extended in dir1
        // and of 1x1 plaquette to the accumulators
        *wl1x2s += realtrace_su3( (su3_matrix *)(gen_pt[3][i]), &(su3mat[2][i]) );
        *wl1x1s += realtrace_su3( &(su3mat[1][i]), &(su3mat[0][i]) );
      }

      // clean up all gathers
      for ( ig = 0; ig < NGATHER; ig++ )
	      if ( tag[ig] != NULL ) 
          cleanup_gather(tag[ig]);

	    #undef LINK0
	    #undef LINK1
    } // dir[1]
  } // dir[0]

  // global sum
  g_doublesum( wl1x1s );
  g_doublesum( wl1x2s );

  // get densities
  *wl1x1s /= volume;
  *wl1x1s *= block_stride * block_stride * block_stride;
  *wl1x1s *= time_frac;
  *wl1x1s /= 3;
  *wl1x2s /= volume;
  *wl1x2s *= block_stride * block_stride * block_stride;
  *wl1x2s *= time_frac;
  *wl1x2s /= 6;
  
  // deallocate temporary storage
  // for( ig=0; ig<NTEMP_STORAGE; ig++ ) 
  //   free( su3mat[ig] );
	// #undef NTEMP_STORAGE
  destroy_field( &su3mat );
  #undef NTEMP
	#undef NGATHER
}

/* Compute loops, here only temporal part,
	 1x1 -- plaquette, 1x2 + 2x1 -- rectangle
   for Wilson (one-plaquette) and
   Symanzik tree-level (plaquette and rectangle) action,
   restricted to the lower bulk */
static void
temporal_gauge_action_w_s_lwr_bulk( double *wl1x1t, 
  double *wl1x2t, double *wl2x1t, su3_matrix **link ) {

	// #undef DROP_TIME_LINKS
  register int i;
  register int stride = block_stride;
  int dir[2] = {NODIR,NODIR}, 
			dirb[2] = {NODIR,NODIR}, 
			diro[2] = {NODIR,NODIR};
  register int ig;
	#define NGATHER 4
  register site *s;
  msg_tag *tag[NGATHER];
  for( ig=0; ig<NGATHER; ig++ ) { tag[ig] = NULL; }
  // #define NTEMP_STORAGE 6
  // su3_matrix *su3mat[NTEMP_STORAGE];
  su3_matrix tempmat;
  double tt;

  // for( ig=0; ig<NTEMP_STORAGE; ig++ ) {
  //   su3mat[ig] = (su3_matrix *)malloc( sizeof(su3_matrix)*sites_on_node );
  //   if(su3mat[ig] == NULL) {
  //       printf( "temporal_gauge_action_w_s_lwr_bulk: can't malloc su3mat[%d]\n", ig );
  //       fflush(stdout); terminate(1);
  //   }
  // }
  #define NTEMP 6
  su3_matrix **su3mat = new_field( NTEMP );

  // prepare accumulators
  *wl1x1t = 0;
  *wl1x2t = 0;
  *wl2x1t = 0;

	dir[0]=TUP; {
		for( dir[1]=XUP; dir[1]<dir[0]; dir[1]++ ) {
      setup_blocked_dirs( dir, dirb ,diro );
			#define LINK0 link[dir[0]]
			#define LINK1 link[dir[1]]

			ig = 0;
			// request link[dir[1]] from direction dir[0], not blocked in time direction
			tag[ig] = start_gather_field( LINK1 , sizeof(su3_matrix),
																		dir[0], EVENANDODD, gen_pt[ig]);

			ig = 1;
			// request link[dir[0]] from direction dirb[1]
			tag[ig] = start_gather_field( LINK0 , sizeof(su3_matrix),
																		dirb[1], EVENANDODD, gen_pt[ig]);

      // while waiting for gathers multiply two two links on the site
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride)	
 			IF_LOWER_BULK(s) 
  			mult_su3_an( &(LINK1[i]), &(LINK0[i]), &(su3mat[0][i]) );

      wait_gather(tag[0]);

      // form a staple for "right" link in the plaquette
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride)	
 			IF_LOWER_BULK(s) 
      {
				// su3_adjoint( &(LINK1[i]), &(su3mat[0][i]) );
        mult_su3_nn( &(su3mat[0][i]), (su3_matrix *)(gen_pt[0][i]), &(su3mat[3][i]) );
      }

      wait_gather(tag[1]);

			//fflush(stdout);printf("dirb[0]=%d dirb[1]=%d\n",dirb[0],dirb[1]);fflush(stdout);
      // form a staple for "left" link in the plaquette
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride)	
 			IF_LOWER_BULK(s) 
      {
        mult_su3_nn( &(LINK1[i]), (su3_matrix *)(gen_pt[1][i]), &tempmat );
        mult_su3_na( &tempmat, (su3_matrix *)(gen_pt[0][i]), &(su3mat[5][i]) );
        // mult_su3_na( &(s->link[dir[1]]), (su3_matrix *)(gen_pt[0][i]), &(su3mat[5][i]) );
      }

			ig = 2;
			// request staple for "left" = su3mat[5] from dirb[1]
			tag[ig] = start_gather_field( su3mat[5] , sizeof(su3_matrix),
																		dirb[1], EVENANDODD, gen_pt[ig]);

			//fflush(stdout);printf("dirb[0]=%d dirb[1]=%d\n",dirb[0],dirb[1]);fflush(stdout);
      // form a staple for "bottom" link in the plaquette
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride)	
      // must include here one time step more, since su3mat[4] is gathered down one time step
 			IF_ACTIVE(s) 
      { 
        mult_su3_na( (su3_matrix *)(gen_pt[1][i]), (su3_matrix *)(gen_pt[0][i]), &(su3mat[1][i]) );
        mult_su3_na( &(su3mat[1][i]), &(LINK0[i]), &(su3mat[4][i]) );
        // su3_adjoint( (su3_matrix *)(gen_pt[0][i]), &(su3mat[1][i]) );
        // su3mat_copy( &(su3mat[1][i]), &(su3mat[4][i]) );
      }

			ig = 3;
			// request staple for "bottom" = su3mat[4] from dir[0], not blocked in time direction
			tag[ig] = start_gather_field( su3mat[4], sizeof(su3_matrix),
																		dir[0], EVENANDODD, gen_pt[ig]);
      wait_gather(tag[2]);

      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride)	
 			IF_LOWER_BULK(s) 
      {
        // form a staple for "top" link in the plaquette
        mult_su3_an( (su3_matrix *)(gen_pt[1][i]), &(su3mat[0][i]), &(su3mat[2][i]) );
        // su3_adjoint( &(LINK1[i]), &(su3mat[2][i]) );
        // get the contribution of 1x2 rectangle extended in dirb[1]
        // to the accumulator
				*wl2x1t += realtrace_su3( (su3_matrix *)(gen_pt[2][i]), &(su3mat[3][i]) );
      }

      wait_gather(tag[3]);

      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride)	
 			IF_LOWER_BULK(s) 
      {
        // get the contribution of 1x2 rectangle extended in dir[0]
        // and of 1x1 plaquette to the accumulators
				if ( s->t < UPR_BDRY-1 )
          *wl1x2t += realtrace_su3( (su3_matrix *)(gen_pt[3][i]), &(su3mat[2][i]) );
				*wl1x1t += realtrace_su3( &(su3mat[1][i]), &(su3mat[0][i]) );
      }

      // clean up all gathers
      for ( ig = 0; ig < NGATHER; ig++ )
	      if ( tag[ig] != NULL ) 
          cleanup_gather(tag[ig]);

	    #undef LINK0
	    #undef LINK1
    } // dir[1]
  } // dir[0]

  // global sum
  g_doublesum( wl1x1t );
  g_doublesum( wl1x2t );
  g_doublesum( wl2x1t );

  // get densities
  *wl1x1t /= volume;
  *wl1x1t *= block_stride * block_stride * block_stride;
  *wl1x1t *= nt * 1. / LWR_BULK_LEN;
  *wl1x1t /= 3;
  *wl1x2t /= volume;
  *wl1x2t *= block_stride * block_stride * block_stride;
  *wl1x2t *= nt * 1. / ( LWR_BULK_LEN - 1.);
  *wl1x2t /= 3;
	*wl2x1t /= volume;
  *wl2x1t *= block_stride * block_stride * block_stride;
  *wl2x1t *= nt * 1. / LWR_BULK_LEN;
  *wl2x1t /= 3;

  // deallocate temporary storage
  // for( ig=0; ig<NTEMP_STORAGE; ig++ ) 
  //   free( su3mat[ig] );
	// #undef NTEMP_STORAGE
  destroy_field( &su3mat );
  #undef NTEMP
	#undef NGATHER
}

/* Compute loops, here only temporal part,
   1x1 -- plaquette, 1x2 + 2x1 -- rectangle
   for Wilson (one-plaquette) and
   Symanzik tree-level (plaquette and rectangle) action,
   restricted to the lower bulk */
static void
dropped_temporal_gauge_action_w_s_lwr_bulk( double *wl1x1t, 
  double *wl1x2t, double *wl2x1t, su3_matrix **link ) {

  // #undef DROP_TIME_LINKS
  register int i;
  register int stride = block_stride;
  int dir[2] = {NODIR,NODIR}, 
      dirb[2] = {NODIR,NODIR}, 
      diro[2] = {NODIR,NODIR};
  register int ig;
  #define NGATHER 4
  register site *s;
  msg_tag *tag[NGATHER];
  for( ig=0; ig<NGATHER; ig++ ) { tag[ig] = NULL; }
  // #define NTEMP_STORAGE 6
  // su3_matrix *su3mat[NTEMP_STORAGE];
  su3_matrix tempmat;
  double tt;

  // for( ig=0; ig<NTEMP_STORAGE; ig++ ) {
  //   su3mat[ig] = (su3_matrix *)malloc( sizeof(su3_matrix)*sites_on_node );
  //   if(su3mat[ig] == NULL) {
  //       printf( "dropped_temporal_gauge_action_w_s_lwr_bulk: can't malloc su3mat[%d]\n", ig );
  //       fflush(stdout); terminate(1);
  //   }
  // }

  #define NTEMP 6
  su3_matrix **su3mat = new_field( NTEMP );

  // prepare accumulators
  *wl1x1t = 0;
  *wl1x2t = 0;
  *wl2x1t = 0;


  dir[0]=TUP; {
    for( dir[1]=XUP; dir[1]<dir[0]; dir[1]++ ) {
      setup_blocked_dirs( dir, dirb ,diro );
      #define LINK0 link[dir[0]]
      #define LINK1 link[dir[1]]

      ig = 0;
      // request link[dir[1]] from direction dir[0], not blocked in time direction
      tag[ig] = start_gather_field( LINK1 , sizeof(su3_matrix),
                                    dir[0], EVENANDODD, gen_pt[ig]);

      // ig = 1;
      // // request link[dir[0]] from direction dirb[1]
      // tag[ig] = start_gather_field( LINK0 , sizeof(su3_matrix),
      //                              dirb[1], EVENANDODD, gen_pt[ig]);

      // while waiting for gathers multiply two two links on the site
      // FORALLSITES(i, s) 
      // IF_BLOCKED(s, block_stride)  
      // IF_LOWER_BULK(s) 
      //  mult_su3_an( &(s->link[dir[1]]), &(s->link[dir[0]]), &(su3mat[0][i]) );

      wait_gather(tag[0]);

      // form a staple for "right" link in the plaquette
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride) 
      IF_LOWER_BULK(s) 
      {
        su3_adjoint( &(LINK1[i]), &(su3mat[0][i]) );
        mult_su3_nn( &(su3mat[0][i]), (su3_matrix *)(gen_pt[0][i]), &(su3mat[3][i]) );
      }

      // wait_gather(tag[1]);

      //fflush(stdout);printf("dirb[0]=%d dirb[1]=%d\n",dirb[0],dirb[1]);fflush(stdout);
      // form a staple for "left" link in the plaquette
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride) 
      IF_LOWER_BULK(s) 
      {
        // mult_su3_nn( &(LINK1[i]), (su3_matrix *)(gen_pt[1][i]), &tempmat );
        // mult_su3_na( &tempmat, (su3_matrix *)(gen_pt[0][i]), &(su3mat[5][i]) );
        mult_su3_na( &(LINK1[i]), (su3_matrix *)(gen_pt[0][i]), &(su3mat[5][i]) );
      }

      ig = 2;
      // request staple for "left" = su3mat[5] from dirb[1]
      tag[ig] = start_gather_field( su3mat[5] , sizeof(su3_matrix),
                                    dirb[1], EVENANDODD, gen_pt[ig]);

      //fflush(stdout);printf("dirb[0]=%d dirb[1]=%d\n",dirb[0],dirb[1]);fflush(stdout);
      // form a staple for "bottom" link in the plaquette
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride) 
      // must include here one time step more, since su3mat[4] is gathered down one time step
      IF_ACTIVE(s) 
      // if ( s->x == 0 && s->y == 0 && s->z == 0 )
      { 
        // mult_su3_na( (su3_matrix *)(gen_pt[1][i]), (su3_matrix *)(gen_pt[0][i]), &(su3mat[1][i]) );
        // mult_su3_na( &(su3mat[1][i]), &(s->link[dir[0]]), &(su3mat[4][i]) );
        su3_adjoint( (su3_matrix *)(gen_pt[0][i]), &(su3mat[1][i]) );
        su3mat_copy( &(su3mat[1][i]), &(su3mat[4][i]) );
      }

      ig = 3;
      // request staple for "bottom" = su3mat[4] from dir[0], not blocked in time direction
      tag[ig] = start_gather_field( su3mat[4], sizeof(su3_matrix),
                                    dir[0], EVENANDODD, gen_pt[ig]);
      wait_gather(tag[2]);

      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride) 
      IF_LOWER_BULK(s) 
      {
        // form a staple for "top" link in the plaquette
        // mult_su3_an( (su3_matrix *)(gen_pt[1][i]), &(su3mat[0][i]), &(su3mat[2][i]) );
        su3_adjoint( &(LINK1[i]), &(su3mat[2][i]) );
        // get the contribution of 1x2 rectangle extended in dirb[1]
        // to the accumulator
        *wl2x1t += realtrace_su3( (su3_matrix *)(gen_pt[2][i]), &(su3mat[3][i]) );
      }

      wait_gather(tag[3]);

      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride) 
      IF_LOWER_BULK(s) 
      {
        // get the contribution of 1x2 rectangle extended in dir[0]
        // and of 1x1 plaquette to the accumulators
        if ( s->t < UPR_BDRY-1 )
          *wl1x2t += realtrace_su3( (su3_matrix *)(gen_pt[3][i]), &(su3mat[2][i]) );
        *wl1x1t += realtrace_su3( &(su3mat[1][i]), &(su3mat[0][i]) );
      }

      // clean up all gathers
      for ( ig = 0; ig < NGATHER; ig++ )
        if ( tag[ig] != NULL ) 
          cleanup_gather(tag[ig]);

      #undef LINK0
      #undef LINK1
    } // dir[1]
  } // dir[0]

  // global sum
  g_doublesum( wl1x1t );
  g_doublesum( wl1x2t );
  g_doublesum( wl2x1t );

  // get densities
  *wl1x1t /= volume;
  *wl1x1t *= block_stride * block_stride * block_stride;
  *wl1x1t *= nt * 1. / LWR_BULK_LEN;
  *wl1x1t /= 3;
  *wl1x2t /= volume;
  *wl1x2t *= block_stride * block_stride * block_stride;
  *wl1x2t *= nt * 1. / ( LWR_BULK_LEN - 1.);
  *wl1x2t /= 3;
  *wl2x1t /= volume;
  *wl2x1t *= block_stride * block_stride * block_stride;
  *wl2x1t *= nt * 1. / LWR_BULK_LEN;
  *wl2x1t /= 3;

  // deallocate temporary storage
  // for( ig=0; ig<NTEMP_STORAGE; ig++ ) 
  //   free( su3mat[ig] );
  // #undef NTEMP_STORAGE
  destroy_field( &su3mat );
  #undef NTEMP
  #undef NGATHER
}

/* Compute loops, here only temporal part,
   1x1 -- plaquette, 1x2 + 2x1 -- rectangle
   for Wilson (one-plaquette) and
   Symanzik tree-level (plaquette and rectangle) action */
static void
temporal_gauge_action_w_s_full( double *wl1x1t, 
  double *wl1x2t, double *wl2x1t, su3_matrix **link ) {

  // #undef DROP_TIME_LINKS
  register int i;
  register int stride = block_stride;
  int dir[2] = {NODIR,NODIR}, 
      dirb[2] = {NODIR,NODIR}, 
      diro[2] = {NODIR,NODIR};
  register int ig;
  #define NGATHER 4
  register site *s;
  msg_tag *tag[NGATHER];
  for( ig=0; ig<NGATHER; ig++ ) { tag[ig] = NULL; }
  // #define NTEMP_STORAGE 6
  // su3_matrix *su3mat[NTEMP_STORAGE];
  su3_matrix tempmat;
  double tt;

  // for( ig=0; ig<NTEMP_STORAGE; ig++ ) {
  //   su3mat[ig] = (su3_matrix *)malloc( sizeof(su3_matrix)*sites_on_node );
  //   if(su3mat[ig] == NULL) {
  //       printf( "temporal_gauge_action_w_s_full: can't malloc su3mat[%d]\n", ig );
  //       fflush(stdout); terminate(1);
  //   }
  // }

  #define NTEMP 6
  su3_matrix **su3mat = new_field( NTEMP );

  // prepare accumulators
  *wl1x1t = 0;
  *wl1x2t = 0;
  *wl2x1t = 0;

  dir[0]=TUP; {
    for( dir[1]=XUP; dir[1]<dir[0]; dir[1]++ ) {
      setup_blocked_dirs( dir, dirb ,diro );
      #define LINK0 link[dir[0]]
      #define LINK1 link[dir[1]]

      ig = 0;
      // request link[dir[1]] from direction dir[0], not blocked in time direction
      tag[ig] = start_gather_field( LINK1 , sizeof(su3_matrix),
                                    dir[0], EVENANDODD, gen_pt[ig]);

      ig = 1;
      // request link[dir[0]] from direction dirb[1]
      tag[ig] = start_gather_field( LINK0 , sizeof(su3_matrix),
                                    dirb[1], EVENANDODD, gen_pt[ig]);

      // while waiting for gathers multiply two two links on the site
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride) 
        mult_su3_an( &(LINK1[i]), &(LINK0[i]), &(su3mat[0][i]) );

      wait_gather(tag[0]);

      // form a staple for "right" link in the plaquette
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride) 
      {
        // su3_adjoint( &(LINK1[i]), &(su3mat[0][i]) );
        mult_su3_nn( &(su3mat[0][i]), (su3_matrix *)(gen_pt[0][i]), &(su3mat[3][i]) );
      }

      wait_gather(tag[1]);

      //fflush(stdout);printf("dirb[0]=%d dirb[1]=%d\n",dirb[0],dirb[1]);fflush(stdout);
      // form a staple for "left" link in the plaquette
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride) 
      {
        mult_su3_nn( &(LINK1[i]), (su3_matrix *)(gen_pt[1][i]), &tempmat );
        mult_su3_na( &tempmat, (su3_matrix *)(gen_pt[0][i]), &(su3mat[5][i]) );
        // mult_su3_na( &(s->link[dir[1]]), (su3_matrix *)(gen_pt[0][i]), &(su3mat[5][i]) );
      }

      ig = 2;
      // request staple for "left" = su3mat[5] from dirb[1]
      tag[ig] = start_gather_field( su3mat[5] , sizeof(su3_matrix),
                                    dirb[1], EVENANDODD, gen_pt[ig]);

      //fflush(stdout);printf("dirb[0]=%d dirb[1]=%d\n",dirb[0],dirb[1]);fflush(stdout);
      // form a staple for "bottom" link in the plaquette
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride) 
      { 
        mult_su3_na( (su3_matrix *)(gen_pt[1][i]), (su3_matrix *)(gen_pt[0][i]), &(su3mat[1][i]) );
        mult_su3_na( &(su3mat[1][i]), &(LINK0[i]), &(su3mat[4][i]) );
        // su3_adjoint( (su3_matrix *)(gen_pt[0][i]), &(su3mat[1][i]) );
        // su3mat_copy( &(su3mat[1][i]), &(su3mat[4][i]) );
      }

      ig = 3;
      // request staple for "bottom" = su3mat[4] from dir[0], not blocked in time direction
      tag[ig] = start_gather_field( su3mat[4], sizeof(su3_matrix),
                                    dir[0], EVENANDODD, gen_pt[ig]);
      wait_gather(tag[2]);

      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride) 
      {
        // form a staple for "top" link in the plaquette
        mult_su3_an( (su3_matrix *)(gen_pt[1][i]), &(su3mat[0][i]), &(su3mat[2][i]) );
        // su3_adjoint( &(LINK1[i]), &(su3mat[2][i]) );
        // get the contribution of 1x2 rectangle extended in dirb[1]
        // to the accumulator
        *wl2x1t += realtrace_su3( (su3_matrix *)(gen_pt[2][i]), &(su3mat[3][i]) );
      }

      wait_gather(tag[3]);

      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride) 
      {
        // get the contribution of 1x2 rectangle extended in dir[0]
        // and of 1x1 plaquette to the accumulators
        *wl1x2t += realtrace_su3( (su3_matrix *)(gen_pt[3][i]), &(su3mat[2][i]) );
        *wl1x1t += realtrace_su3( &(su3mat[1][i]), &(su3mat[0][i]) );
      }

      // clean up all gathers
      for ( ig = 0; ig < NGATHER; ig++ )
        if ( tag[ig] != NULL ) 
          cleanup_gather(tag[ig]);

      #undef LINK0
      #undef LINK1
    } // dir[1]
  } // dir[0]

  // global sum
  g_doublesum( wl1x1t );
  g_doublesum( wl1x2t );
  g_doublesum( wl2x1t );

  // get densities
  *wl1x1t /= volume;
  *wl1x1t *= block_stride * block_stride * block_stride;
  *wl1x1t /= 3;
  *wl1x2t /= volume;
  *wl1x2t *= block_stride * block_stride * block_stride;
  *wl1x2t /= 3;
  *wl2x1t /= volume;
  *wl2x1t *= block_stride * block_stride * block_stride;
  *wl2x1t /= 3;

  // deallocate temporary storage
  // for( ig=0; ig<NTEMP_STORAGE; ig++ ) 
  //   free( su3mat[ig] );
  // #undef NTEMP_STORAGE
  destroy_field( &su3mat );
  #undef NTEMP
  #undef NGATHER
}


/* Compute loops: 1x1 -- plaquette, 1x2 + 2x1 -- rectangle
   for Wilson (one-plaquette) and
   Symanzik tree-level (plaquette and rectangle) action,
   temporal and spatial part separately,
   in the active bulk including the two boundaries */
void
gauge_action_w_s_bulk( double wlt[2], double wls[2] ) {
	register int i, dir;
	register site *s;
  // #undef DROP_TIME_LINKS
  #ifndef DROP_TIME_LINKS
	#define NLINK 4
  #else
  #define NLINK 3
  #endif
	su3_matrix **link = new_links_from_site( ACTIVE, NLINK );

	spatial_gauge_action_w_s_region( ACTIVE, &(wls[0]), &(wls[1]), link );
	// spatial_gauge_action_w_s_region( LOWER_BULK, wl1x1s, wl1x2s, link );

	double wl2x1t[1];
  #ifndef DROP_TIME_LINKS
    temporal_gauge_action_w_s_lwr_bulk( &(wlt[0]), &(wlt[1]), wl2x1t, link );
  #else
    dropped_temporal_gauge_action_w_s_lwr_bulk( &(wlt[0]), &(wlt[1]), wl2x1t, link );
  #endif
  wlt[1] = ( wlt[1] + *wl2x1t ) * 0.5;

  // deallocate temporary spatial links
  destroy_field( &link );
  #undef NLINK
}


/* Compute loops: 1x1 -- plaquette, 1x2 + 2x1 -- rectangle
   for Wilson (one-plaquette) and
   Symanzik tree-level (plaquette and rectangle) action,
   temporal and spatial part separately,
   in the full 4D volume */
void
gauge_action_w_s_full( double wlt[2], double wls[2] ) {

  register int i, dir;
  register site *s;
  #define NLINK 4
  su3_matrix **link = new_links_from_site( FULLVOL, NLINK );

  spatial_gauge_action_w_s_region( FULLVOL, &(wls[0]), &(wls[1]), link );

  double wl2x1t[1];
  temporal_gauge_action_w_s_full( &(wlt[0]), &(wlt[1]), wl2x1t, link );
  wlt[1] = ( wlt[1] + *wl2x1t ) * 0.5;

  // deallocate temporary spatial links
  destroy_field( &link );
  #undef NLINK
}


#ifdef SPHALERON

void
fmunu_fmunu_bdry( su3_matrix **link_last_flow, 
                  double *time, double *space, double *charge ) {
  /* Site variables */
  register int i;
  register site *s;
  // msg_tag *tag0 = NULL, *tag1 = NULL, *tag2 = NULL;

  /* Temporary component storage */
  // su3_matrix *ft, *fs;
  su3_matrix *ft = NULL, *fs = NULL, *fsi = NULL;
  su3_matrix tmp;

  /* Initialize sums */
  memset( time,   '\0', 2 * sizeof(double) );
  memset( space,  '\0', 2 * sizeof(double) );
  memset( charge, '\0', 2 * sizeof(double) );

  /* Compute 8*F_mu,nu at each site on the boundary slices */  
  #define NFS (5 * N_LAST_FLOW)
  su3_matrix **fstrength = new_field( NFS );
  make_fieldstrength_bdry( F_OFFSET(link), link_last_flow, fstrength );
  
  /* Loop over each site to sum F_mu,nu components */
  FORALLSITES(i, s)
  IF_BLOCKED(s, block_stride)
  IF_BOUNDARY(s) 
  {
    fs = &(fstrength[FS_XY][i]);
    space[0] -= real_trace_nn(fs, fs);
    #if NFS > 9
      fsi = &(fstrength[FS_XY + 3 * N_LAST_FLOW][i]);
      space[1] -= real_trace_nn(fsi, fsi);
    #endif
    // IF_BOUNDARY(s) 
    {
      ft = &(fstrength[FS_ZT + 1 * N_LAST_FLOW][i]);
      time[0] -= real_trace_nn(ft, ft);

      add_su3_matrix( fs, &(fstrength[FS_XY + 1 * N_LAST_FLOW][i]), &tmp );
      fs = &tmp;
      IF_LWR_BDRY(s) {
        charge[0] -= real_trace_nn(fs, ft);
      } else {
        charge[0] += real_trace_nn(fs, ft);
      }
      #if NFS > 12
        add_su3_matrix( fsi, &(fstrength[FS_XY + 4 * N_LAST_FLOW][i]), &tmp );
        fsi = &tmp;
        IF_LWR_BDRY(s) {
          charge[1] -= real_trace_nn(fsi, ft);
        } else {
          charge[1] += real_trace_nn(fsi, ft);
        }
      #endif
    }

    fs = &(fstrength[FS_XZ][i]);
    space[0] -= real_trace_nn(fs, fs);
    #if NFS > 9
      fsi = &(fstrength[FS_XZ + 3 * N_LAST_FLOW][i]);
      space[1] -= real_trace_nn(fsi, fsi);
    #endif
    // IF_BOUNDARY(s) 
    {
      ft = &(fstrength[FS_YT+N_LAST_FLOW][i]);
      time[0] -= real_trace_nn(ft, ft);

      add_su3_matrix( fs, &(fstrength[FS_XZ+N_LAST_FLOW][i]), &tmp );
      fs = &tmp;
      /* ANTICYCLIC! ReTr{ fs.dag * ft } */
      IF_LWR_BDRY(s) {
        charge[0] -= realtrace_su3(fs, ft); 
      } else {
        charge[0] += realtrace_su3(fs, ft);
      }
      #if NFS > 12
        add_su3_matrix( fsi, &(fstrength[FS_XZ + 4 * N_LAST_FLOW][i]), &tmp );
        fsi = &tmp;
        IF_LWR_BDRY(s) {
          charge[1] -= realtrace_su3(fsi, ft);
        } else {
          charge[1] += realtrace_su3(fsi, ft);
        }
      #endif
    }

    fs = &(fstrength[FS_YZ][i]);
    space[0] -= real_trace_nn(fs, fs);
    #if NFS > 9
      fsi = &(fstrength[FS_YZ + 3 * N_LAST_FLOW][i]);
      space[1] -= real_trace_nn(fsi, fsi);
    #endif
    // IF_BOUNDARY(s) 
    {
      ft = &(fstrength[FS_XT+N_LAST_FLOW][i]);
      time[0] -= real_trace_nn(ft, ft);

      add_su3_matrix( fs, &(fstrength[FS_YZ+N_LAST_FLOW][i]), &tmp );
      fs = &tmp;
      IF_LWR_BDRY(s) {
        charge[0] -= real_trace_nn(fs, ft);
      } else {
        charge[0] += real_trace_nn(fs, ft);
      }
      #if NFS > 12
        add_su3_matrix( fsi, &(fstrength[FS_YZ + 4 * N_LAST_FLOW][i]), &tmp );
        fsi = &tmp;
        IF_LWR_BDRY(s) {
          charge[1] -= real_trace_nn(fsi, ft);
        } else {
          charge[1] += real_trace_nn(fsi, ft);
        }
      #endif
    }
  }

  // cleanup_gather( tag2 );
  // cleanup_gather( tag1 );
  // cleanup_gather( tag0 );

  /* Sum over all nodes */
  g_vecdoublesum( time,   1 );
  g_vecdoublesum( space,  2 );
  g_vecdoublesum( charge, 2 );

  /* Norma(lizations */
  for ( i = 0; i < 1 ; i++ ) {
    time[i] /= ( volume * 64.0 );
    time[i] *= block_stride * block_stride * block_stride;
    time[i] /= 0.25; /* extended only forward in time, factor 1/2, then squared */
    time[i] /= 2. / nt; /* computed only on two time slice */
  }
  for ( i = 0; i < 2 ; i++ ) {
    space[i] /= ( volume * 64.0 );
    space[i] *= block_stride * block_stride * block_stride;
    space[i] /= 2. / nt; /* computed only on two time slices */
  }
  for ( i = 0; i < 2 ; i++ ) {
    charge[i] *= 0.0003957858736028819197; /* normalization of 1/(8^2 * 4 * PI^2) */
    // charge[i] /= 0.5; /* extended only forward in time */
  }
  time[1] = 0.;
  charge[2] += charge[0];
  charge[3] += charge[1];

  destroy_field( &fstrength );
  #undef NFS
}

void
fmunu_fmunu_lwr_bdry( su3_matrix **link_last_flow, 
                  double *time, double *space, double *charge ) {
  /* Site variables */
  register int i;
  register site *s;
  // msg_tag *tag0 = NULL, *tag1 = NULL, *tag2 = NULL;

  /* Temporary component storage */
  // su3_matrix *ft, *fs;
  su3_matrix *ft = NULL, *fs = NULL, *fsi = NULL;
  su3_matrix tmp;

  /* Initialize sums */
  memset( time,   '\0', 2 * sizeof(double) );
  memset( space,  '\0', 2 * sizeof(double) );
  memset( charge, '\0', 2 * sizeof(double) );

  /* Compute 8*F_mu,nu at each site on the boundary slices */  
  #define NFS (5 * N_LAST_FLOW)
  su3_matrix **fstrength = new_field( NFS );
  make_fieldstrength_lwr_bdry( F_OFFSET(link), link_last_flow, fstrength );
  
  /* Loop over each site to sum F_mu,nu components */
  FORALLSITES(i, s)
  IF_BLOCKED(s, block_stride)
  IF_LWR_BDRY(s) 
  {
    fs = &(fstrength[FS_XY][i]);
    space[0] -= real_trace_nn(fs, fs);
    #if NFS > 9
      fsi = &(fstrength[FS_XY + 3 * N_LAST_FLOW][i]);
      space[1] -= real_trace_nn(fsi, fsi);
    #endif
    // IF_LWR_BDRY(s) 
    {
      ft = &(fstrength[FS_ZT + 1 * N_LAST_FLOW][i]);
      time[0] -= real_trace_nn(ft, ft);

      add_su3_matrix( fs, &(fstrength[FS_XY + 1 * N_LAST_FLOW][i]), &tmp );
      fs = &tmp;
      IF_LWR_BDRY(s) {
        charge[0] -= real_trace_nn(fs, ft);
      } else {
        charge[0] += real_trace_nn(fs, ft);
      }
      #if NFS > 12
        add_su3_matrix( fsi, &(fstrength[FS_XY + 4 * N_LAST_FLOW][i]), &tmp );
        fsi = &tmp;
        IF_LWR_BDRY(s) {
          charge[1] -= real_trace_nn(fsi, ft);
        } else {
          charge[1] += real_trace_nn(fsi, ft);
        }
      #endif
    }

    fs = &(fstrength[FS_XZ][i]);
    space[0] -= real_trace_nn(fs, fs);
    #if NFS > 9
      fsi = &(fstrength[FS_XZ + 3 * N_LAST_FLOW][i]);
      space[1] -= real_trace_nn(fsi, fsi);
    #endif
    // IF_LWR_BDRY(s) 
    {
      ft = &(fstrength[FS_YT+N_LAST_FLOW][i]);
      time[0] -= real_trace_nn(ft, ft);

      add_su3_matrix( fs, &(fstrength[FS_XZ+N_LAST_FLOW][i]), &tmp );
      fs = &tmp;
      /* ANTICYCLIC! ReTr{ fs.dag * ft } */
      IF_LWR_BDRY(s) {
        charge[0] -= realtrace_su3(fs, ft); 
      } else {
        charge[0] += realtrace_su3(fs, ft);
      }
      #if NFS > 12
        add_su3_matrix( fsi, &(fstrength[FS_XZ + 4 * N_LAST_FLOW][i]), &tmp );
        fsi = &tmp;
        IF_LWR_BDRY(s) {
          charge[1] -= realtrace_su3(fsi, ft);
        } else {
          charge[1] += realtrace_su3(fsi, ft);
        }
      #endif
    }

    fs = &(fstrength[FS_YZ][i]);
    space[0] -= real_trace_nn(fs, fs);
    #if NFS > 9
      fsi = &(fstrength[FS_YZ + 3 * N_LAST_FLOW][i]);
      space[1] -= real_trace_nn(fsi, fsi);
    #endif
    // IF_LWR_BDRY(s) 
    {
      ft = &(fstrength[FS_XT+N_LAST_FLOW][i]);
      time[0] -= real_trace_nn(ft, ft);

      add_su3_matrix( fs, &(fstrength[FS_YZ+N_LAST_FLOW][i]), &tmp );
      fs = &tmp;
      IF_LWR_BDRY(s) {
        charge[0] -= real_trace_nn(fs, ft);
      } else {
        charge[0] += real_trace_nn(fs, ft);
      }
      #if NFS > 12
        add_su3_matrix( fsi, &(fstrength[FS_YZ + 4 * N_LAST_FLOW][i]), &tmp );
        fsi = &tmp;
        IF_LWR_BDRY(s) {
          charge[1] -= real_trace_nn(fsi, ft);
        } else {
          charge[1] += real_trace_nn(fsi, ft);
        }
      #endif
    }
  }

  // cleanup_gather( tag2 );
  // cleanup_gather( tag1 );
  // cleanup_gather( tag0 );

  /* Sum over all nodes */
  g_vecdoublesum( time,   1 );
  g_vecdoublesum( space,  2 );
  g_vecdoublesum( charge, 2 );

  /* Norma(lizations */
  for ( i = 0; i < 1 ; i++ ) {
    time[i] /= ( volume * 64.0 );
    time[i] *= block_stride * block_stride * block_stride;
    time[i] /= 0.25; /* extended only forward in time, factor 1/2, then squared */
    time[i] /= 1. / nt; /* computed only on one time slice */
  }
  for ( i = 0; i < 2 ; i++ ) {
    space[i] /= ( volume * 64.0 );
    space[i] *= block_stride * block_stride * block_stride;
    space[i] /= 1. / nt; /* computed only on one time slice */
  }
  for ( i = 0; i < 2 ; i++ ) {
    charge[i] *= 0.0003957858736028819197; /* normalization of 1/(8^2 * 4 * PI^2) */
    // charge[i] /= 0.5; /* extended only forward in time */
  }
  time[1] = 0.;
  charge[2] += charge[0];
  charge[3] += charge[1];

  destroy_field( &fstrength );
  #undef NFS
}

void
fmunu_fmunu_upr_bdry( su3_matrix **link_last_flow, 
                  double *time, double *space, double *charge ) {
  /* Site variables */
  register int i;
  register site *s;
  // msg_tag *tag0 = NULL, *tag1 = NULL, *tag2 = NULL;

  /* Temporary component storage */
  // su3_matrix *ft, *fs;
  su3_matrix *ft = NULL, *fs = NULL, *fsi = NULL;
  su3_matrix tmp;

  /* Initialize sums */
  memset( time,   '\0', 2 * sizeof(double) );
  memset( space,  '\0', 2 * sizeof(double) );
  memset( charge, '\0', 2 * sizeof(double) );

  /* Compute 8*F_mu,nu at each site on the boundary slices */  
  #define NFS (5 * N_LAST_FLOW)
  su3_matrix **fstrength = new_field( NFS );
  make_fieldstrength_upr_bdry( F_OFFSET(link), link_last_flow, fstrength );
  
  /* Loop over each site to sum F_mu,nu components */
  FORALLSITES(i, s)
  IF_BLOCKED(s, block_stride)
  IF_UPR_BDRY(s) 
  {
    fs = &(fstrength[FS_XY][i]);
    space[0] -= real_trace_nn(fs, fs);
    #if NFS > 9
      fsi = &(fstrength[FS_XY + 3 * N_LAST_FLOW][i]);
      space[1] -= real_trace_nn(fsi, fsi);
    #endif
    // IF_UPR_BDRY(s) 
    {
      ft = &(fstrength[FS_ZT + 1 * N_LAST_FLOW][i]);
      time[0] -= real_trace_nn(ft, ft);

      add_su3_matrix( fs, &(fstrength[FS_XY + 1 * N_LAST_FLOW][i]), &tmp );
      fs = &tmp;
      IF_LWR_BDRY(s) {
        charge[0] -= real_trace_nn(fs, ft);
      } else {
        charge[0] += real_trace_nn(fs, ft);
      }
      #if NFS > 12
        add_su3_matrix( fsi, &(fstrength[FS_XY + 4 * N_LAST_FLOW][i]), &tmp );
        fsi = &tmp;
        IF_LWR_BDRY(s) {
          charge[1] -= real_trace_nn(fsi, ft);
        } else {
          charge[1] += real_trace_nn(fsi, ft);
        }
      #endif
    }

    fs = &(fstrength[FS_XZ][i]);
    space[0] -= real_trace_nn(fs, fs);
    #if NFS > 9
      fsi = &(fstrength[FS_XZ + 3 * N_LAST_FLOW][i]);
      space[1] -= real_trace_nn(fsi, fsi);
    #endif
    // IF_UPR_BDRY(s) 
    {
      ft = &(fstrength[FS_YT+N_LAST_FLOW][i]);
      time[0] -= real_trace_nn(ft, ft);

      add_su3_matrix( fs, &(fstrength[FS_XZ+N_LAST_FLOW][i]), &tmp );
      fs = &tmp;
      /* ANTICYCLIC! ReTr{ fs.dag * ft } */
      IF_LWR_BDRY(s) {
        charge[0] -= realtrace_su3(fs, ft); 
      } else {
        charge[0] += realtrace_su3(fs, ft);
      }
      #if NFS > 12
        add_su3_matrix( fsi, &(fstrength[FS_XZ + 4 * N_LAST_FLOW][i]), &tmp );
        fsi = &tmp;
        IF_LWR_BDRY(s) {
          charge[1] -= realtrace_su3(fsi, ft);
        } else {
          charge[1] += realtrace_su3(fsi, ft);
        }
      #endif
    }

    fs = &(fstrength[FS_YZ][i]);
    space[0] -= real_trace_nn(fs, fs);
    #if NFS > 9
      fsi = &(fstrength[FS_YZ + 3 * N_LAST_FLOW][i]);
      space[1] -= real_trace_nn(fsi, fsi);
    #endif
    // IF_UPR_BDRY(s) 
    {
      ft = &(fstrength[FS_XT+N_LAST_FLOW][i]);
      time[0] -= real_trace_nn(ft, ft);

      add_su3_matrix( fs, &(fstrength[FS_YZ+N_LAST_FLOW][i]), &tmp );
      fs = &tmp;
      IF_LWR_BDRY(s) {
        charge[0] -= real_trace_nn(fs, ft);
      } else {
        charge[0] += real_trace_nn(fs, ft);
      }
      #if NFS > 12
        add_su3_matrix( fsi, &(fstrength[FS_YZ + 4 * N_LAST_FLOW][i]), &tmp );
        fsi = &tmp;
        IF_LWR_BDRY(s) {
          charge[1] -= real_trace_nn(fsi, ft);
        } else {
          charge[1] += real_trace_nn(fsi, ft);
        }
      #endif
    }
  }

  // cleanup_gather( tag2 );
  // cleanup_gather( tag1 );
  // cleanup_gather( tag0 );

  /* Sum over all nodes */
  g_vecdoublesum( time,   1 );
  g_vecdoublesum( space,  2 );
  g_vecdoublesum( charge, 2 );

  /* Norma(lizations */
  for ( i = 0; i < 1 ; i++ ) {
    time[i] /= ( volume * 64.0 );
    time[i] *= block_stride * block_stride * block_stride;
    time[i] /= 0.25; /* extended only forward in time, factor 1/2, then squared */
    time[i] /= 1. / nt; /* computed only on one time slice */
  }
  for ( i = 0; i < 2 ; i++ ) {
    space[i] /= ( volume * 64.0 );
    space[i] *= block_stride * block_stride * block_stride;
    space[i] /= 1. / nt; /* computed only on one time slice */
  }
  for ( i = 0; i < 2 ; i++ ) {
    charge[i] *= 0.0003957858736028819197; /* normalization of 1/(8^2 * 4 * PI^2) */
    // charge[i] /= 0.5; /* extended only forward in time */
  }
  time[1] = 0.;
  charge[2] += charge[0];
  charge[3] += charge[1];

  destroy_field( &fstrength );
  #undef NFS
}

/* Computes the field strength components and topological charge,
 * at half-integer time steps within the bulk */
void
fmunu_fmunu_half( double *time, double *space, double *charge ) {
  /* Site variables */
  register int i;
  register site *s;

  /* Temporary component storage */
  // su3_matrix *ft, *fs;
  su3_matrix *ft = NULL, *fs = NULL, *fsi = NULL;
  su3_matrix tmp;

  /* Initialize sums */
  memset( time,   '\0', 2 * sizeof(double) );
  memset( space,  '\0', 2 * sizeof(double) );
  memset( charge, '\0', 4 * sizeof(double) );

  // make_field_strength_bulk( F_OFFSET(link), F_OFFSET(fieldstrength) );
  /* Compute 8*F_mu,nu at each site for half-integer time */

  /* Compute 8*F_mu,nu at each site for half-integer time */
  #define NFS 12
  su3_matrix **fstrength = new_field( NFS );
  make_fieldstrength_half( F_OFFSET(link), fstrength );

  /* Loop over each site to sum F_mu,nu components */
  FORALLSITES(i, s)
  IF_BLOCKED(s, block_stride)
 	IF_LOWER_BULK(s) 
 	{
    fs = &(fstrength[FS_XY][i]);
    space[0] -= real_trace_nn(fs, fs);
    #if NFS > 9
      fsi = &(fstrength[FS_XY+9][i]); // improved
      space[1] -= real_trace_nn(fsi, fsi);
    #endif
    ft = &(fstrength[FS_ZT+3][i]);
    add_su3_matrix( ft, &(fstrength[FS_ZT+0][i]), &tmp );
    ft = &tmp;
    time[0] -= real_trace_nn(ft, ft);
    charge[0] -= real_trace_nn(fs, ft);
    #if NFS > 9
      charge[1] -= real_trace_nn(fsi, ft);
    #endif

    fs = &(fstrength[FS_XZ][i]);
    space[0] -= real_trace_nn(fs, fs);
    #if NFS > 9
      fsi = &(fstrength[FS_XZ+9][i]); // improved
      space[1] -= real_trace_nn(fsi, fsi);
    #endif
    ft = &(fstrength[FS_YT+3][i]);
    add_su3_matrix( ft, &(fstrength[FS_YT+0][i]), &tmp );
    ft = &tmp;
    time[0] -= real_trace_nn(ft, ft);
    /* ANTICYCLIC! ReTr{ fs.dag * ft } */
    charge[0] -= realtrace_su3(fs, ft);
    #if NFS > 9
      charge[1] -= realtrace_su3(fsi, ft);
    #endif

    fs = &(fstrength[FS_YZ][i]);
    space[0] -= real_trace_nn(fs, fs);
    #if NFS > 9
      fsi = &(fstrength[FS_YZ+9][i]); // improved
      space[1] -= real_trace_nn(fsi, fsi);
    #endif
	  ft = &(fstrength[FS_XT+3][i]);
    add_su3_matrix( ft, &(fstrength[FS_XT+0][i]), &tmp );
    ft = &tmp;
    time[0] -= real_trace_nn(ft, ft);
    charge[0] -= real_trace_nn(fs, ft);
    #if NFS > 9
      charge[1] -= real_trace_nn(fsi, ft);
    #endif
  }

  /* Sum over all nodes */
  g_vecdoublesum( time,   1 );
  g_vecdoublesum( space,  2 );
  g_vecdoublesum( charge, 2 );

  /* Norma(lizations */
  for ( i = 0; i < 1 ; i++ ) {
    time[i] /= ( volume * 64.0 );
    time[i] *= block_stride * block_stride * block_stride;
    time[i] /= 0.25;  /* extended only forward in time, factor 1/2, then squared */
    time[i] /= LWR_BULK_LEN * 1. / nt; /* computed only on nt/2 integer time slices */
  }
  for ( i = 0; i < 2 ; i++ ) {
    space[i] /= ( volume * 64.0 );
    space[i] *= block_stride * block_stride * block_stride;
    space[i] /= LWR_BULK_LEN * 1. / nt; /* computed only on nt/2+1 integer time slices */
  }
  for ( i = 0; i < 2 ; i++ ) {
    charge[i] *= 0.0003957858736028819197; /* normalization of 1/(8^2 * 4 * PI^2) */
    charge[i] /= 0.5; /* extended only forward in time */
  }
  time[1] = charge[2] = charge[3] = 0.;

  destroy_field( &fstrength );
  #undef NFS
}

/* Compute loops, here only temporal part,
   1x1 -- plaquette, 1x2 + 2x1 -- rectangle
   for Wilson (one-plaquette) and
   Symanzik tree-level (plaquette and rectangle) action,
   using half-integer time steps */
static void
dropped_temporal_gauge_action_w_s_half( double *wl1x1t, 
  double *wl1x2t, double *wl2x1t, su3_matrix **link, su3_matrix **link_half ) {

  // #undef DROP_TIME_LINKS
  register int i;
  register int stride = block_stride;
  int dir[2] = {NODIR,NODIR}, 
      dirb[2] = {NODIR,NODIR}, 
      diro[2] = {NODIR,NODIR};
  register int ig;
  #define NGATHER 4
  register site *s;
  msg_tag *tag[NGATHER];
  for( ig=0; ig<NGATHER; ig++ ) { tag[ig] = NULL; }
  // #define NTEMP_STORAGE 6
  // su3_matrix *su3mat[NTEMP_STORAGE];
  su3_matrix tempmat;
  double tt;

  // for( ig=0; ig<NTEMP_STORAGE; ig++ ) {
  //   su3mat[ig] = (su3_matrix *)malloc( sizeof(su3_matrix)*sites_on_node );
  //   if(su3mat[ig] == NULL) {
  //       printf( "gauge_action_w_s_bulk: can't malloc su3mat[%d]\n", ig );
  //       fflush(stdout); terminate(1);
  //   }
  // }
  #define NTEMP 6
  su3_matrix **su3mat = new_field( NTEMP );

  // prepare accumulators
  *wl1x1t = 0;
  *wl1x2t = 0;
  *wl2x1t = 0;

  dir[0]=TUP; {
    for( dir[1]=XUP; dir[1]<dir[0]; dir[1]++ ) {
      setup_blocked_dirs( dir, dirb ,diro );
      #define LINKF link[dir[1]]
      #define LINKH link_half[dir[1]]

      ig = 0;
      // request link[dir[1]] at integer time from direction dir[0], not blocked in time direction
      tag[ig] = start_gather_field( LINKF , sizeof(su3_matrix),
                                    dir[0], EVENANDODD, gen_pt[ig]);

      wait_gather(tag[0]);

      ig = 1;
      // request link[dir[1]] at half-int time from direction dir[0], not blocked in time direction
      tag[ig] = start_gather_field( LINKH , sizeof(su3_matrix),
                                    dir[0], EVENANDODD, gen_pt[ig]);

      wait_gather(tag[0]);

      // form a staple for "right" link in the plaquette
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride) 
      IF_LOWER_BULK(s) 
      {
        mult_su3_an( &(LINKH[i]), (su3_matrix *)(gen_pt[0][i]), &(su3mat[3][i]) );
      }

      wait_gather(tag[1]);

      //fflush(stdout);printf("dirb[0]=%d dirb[1]=%d\n",dirb[0],dirb[1]);fflush(stdout);
      // form a staple for "left" link in the plaquette
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride) 
      IF_LOWER_BULK(s) 
      {
        mult_su3_na( &(LINKH[i]), (su3_matrix *)(gen_pt[0][i]), &(su3mat[5][i]) );
      }

      ig = 2;
      // request staple at half-int to int time for "left" = su3mat[5] from dirb[1]
      tag[ig] = start_gather_field( su3mat[5] , sizeof(su3_matrix),
                                    dirb[1], EVENANDODD, gen_pt[ig]);

      //fflush(stdout);printf("dirb[0]=%d dirb[1]=%d\n",dirb[0],dirb[1]);fflush(stdout);
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride) 
      /* reinterpret here what is being done with su3mat[0] and su3mat[4] 
         in order to average the rectangles of int to half-int and 
         half-int to int */
      IF_ACTIVE(s) 
      { 
        mult_su3_an( &(LINKF[i]), &(LINKH[i]), &(su3mat[0][i]) );
        mult_su3_na( &(LINKF[i]), &(LINKH[i]), &(su3mat[4][i]) );
      }

      ig = 3;
      // request staple for "bottom" = su3mat[4] from dir[0], not blocked in time direction
      // tag[ig] = start_gather_field( su3mat[4], sizeof(su3_matrix),
      //                               dir[0], EVENANDODD, gen_pt[ig]);

      // request staple at int to half-int time for "left" = su3mat[5] from dirb[1],
      // but that combination yields exactly the same as the previous one...
      // tag[ig] = start_gather_field( su3mat[4], sizeof(su3_matrix),
      //                               dirb[1], EVENANDODD, gen_pt[ig]);
      wait_gather(tag[2]);

      // wait_gather(tag[3]);

      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride) 
      IF_LOWER_BULK(s) 
      {
        // form a staple for "top" link in the plaquette
        su3_adjoint( &(LINKF[i]), &(su3mat[2][i]) );
        // get the contribution of 1x2 rectangle extended in dirb[1]
        // to the accumulator
        /* The 2x1t loops from int to half-int yields the same as the 
           the ones from half-int to int, but is not defined on right 
           beneath the upper boundary. Weights included at the end. */
        *wl2x1t += realtrace_su3( (su3_matrix *)(gen_pt[2][i]), &(su3mat[3][i]) );
        // *wl2x1t += realtrace_su3( (su3_matrix *)(gen_pt[3][i]), &(su3mat[0][i]) );
      }

      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride) 
      IF_LOWER_BULK(s) 
      {
        // get the contribution of 1x2 rectangle extended in dir[0]
        *wl1x2t += realtrace_su3( (su3_matrix *)(gen_pt[0][i]), &(LINKF[i]) );
        if ( s->t < UPR_BDRY-1 )
          *wl1x2t += realtrace_su3( (su3_matrix *)(gen_pt[1][i]), &(LINKH[i]) );

        // and of 1x1 plaquette to the accumulators
        /* The 1x1t loop from int to half-int yields the same as the 
           the one from half-int to int, but is not defined on right 
           beneath the upper boundary. The weights account for this. */
        *wl1x1t += ( s->t < UPR_BDRY-1 ? 2. : 1. ) * 
          realtrace_su3( (su3_matrix *)(gen_pt[0][i]), &(LINKH[i]) );
        // if ( s->t < UPR_BDRY-1 )
        //   *wl1x1t += realtrace_su3( &(LINKF[i]), &(LINKH[i]) );
      }

      // clean up all gathers
      for ( ig = 0; ig < NGATHER; ig++ ) 
        if ( tag[ig] != NULL ) 
          cleanup_gather(tag[ig]); 

      #undef LINKF
      #undef LINKH
    } // dir[1]
  } // dir[0]

  // global sum
  g_doublesum( wl1x1t );
  g_doublesum( wl1x2t );
  g_doublesum( wl2x1t );

  // get densities
  *wl1x1t /= volume;
  *wl1x1t *= block_stride * block_stride * block_stride;
  *wl1x1t *= nt * 1. / ( LWR_BULK_LEN * 2. - 1.);
  *wl1x1t /= 3;
  *wl1x2t /= volume;
  *wl1x2t *= block_stride * block_stride * block_stride;
  *wl1x2t *= nt * 1. / ( LWR_BULK_LEN * 2. - 1.);
  *wl1x2t /= 3;
  *wl2x1t /= volume;
  *wl2x1t *= block_stride * block_stride * block_stride;
  *wl2x1t *= nt * 1. / ( LWR_BULK_LEN * 1. );
  *wl2x1t /= 3;

  // deallocate temporary storage
  // for( ig=0; ig<NTEMP_STORAGE; ig++ ) 
  //   free( su3mat[ig] );
  // #undef NTEMP_STORAGE
  destroy_field( &su3mat );
  #undef NTEMP
  #undef NGATHER
}

static void
dropped_temporal_gauge_action_w_s_bdry( double *wl1x1t, 
                                double *wl1x2t, double *wl2x1t, 
                                su3_matrix **link, 
                                su3_matrix **link_lf ) {

  // #undef DROP_TIME_LINKS
  register int i;
  register int stride = block_stride;
  int dir[2] = {NODIR,NODIR};
  register int ig;
  register site *s;

  // prepare accumulators
  *wl1x1t = 0;
  *wl1x2t = 0;
  *wl2x1t = 0;

  dir[0]=TUP; {
    for( dir[1]=XUP; dir[1]<dir[0]; dir[1]++ ) {
      #define LINK0 link[dir[1]]
      #define LINK1 link_lf[dir[1]]

      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride) 
      IF_BOUNDARY(s) {
        // get the contribution of 1x1 plaquette to the accumulators
        *wl1x1t += 
          realtrace_su3( &(LINK1[i]), &(LINK0[i]) );
      }

      #undef LINK0
      #undef LINK1
    } // dir[1]
  } // dir[0]

  // global sum
  g_doublesum( wl1x1t );

  // get densities
  *wl1x1t /= volume;
  *wl1x1t *= block_stride * block_stride * block_stride;
  *wl1x1t *= nt * 1. / 2.;
  *wl1x1t /= 3;

}

static void
dropped_temporal_gauge_action_w_s_lwr_bdry( double *wl1x1t, 
                                double *wl1x2t, double *wl2x1t, 
                                su3_matrix **link, 
                                su3_matrix **link_lf ) {

  // #undef DROP_TIME_LINKS
  register int i;
  register int stride = block_stride;
  int dir[2] = {NODIR,NODIR};
  register int ig;
  register site *s;

  // prepare accumulators
  *wl1x1t = 0;
  *wl1x2t = 0;
  *wl2x1t = 0;

  dir[0]=TUP; {
    for( dir[1]=XUP; dir[1]<dir[0]; dir[1]++ ) {
      #define LINK0 link[dir[1]]
      #define LINK1 link_lf[dir[1]]

      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride) 
      IF_LWR_BDRY(s) {
        // get the contribution of 1x1 plaquette to the accumulators
        *wl1x1t += 
          realtrace_su3( &(LINK1[i]), &(LINK0[i]) );
      }

      #undef LINK0
      #undef LINK1
    } // dir[1]
  } // dir[0]

  // global sum
  g_doublesum( wl1x1t );

  // get densities
  *wl1x1t /= volume;
  *wl1x1t *= block_stride * block_stride * block_stride;
  *wl1x1t *= nt * 1.;
  *wl1x1t /= 3;

}

static void
dropped_temporal_gauge_action_w_s_upr_bdry( double *wl1x1t, 
                                double *wl1x2t, double *wl2x1t, 
                                su3_matrix **link, 
                                su3_matrix **link_lf ) {

  // #undef DROP_TIME_LINKS
  register int i;
  register int stride = block_stride;
  int dir[2] = {NODIR,NODIR};
  register int ig;
  register site *s;

  // prepare accumulators
  *wl1x1t = 0;
  *wl1x2t = 0;
  *wl2x1t = 0;

  dir[0]=TUP; {
    for( dir[1]=XUP; dir[1]<dir[0]; dir[1]++ ) {
      #define LINK0 link[dir[1]]
      #define LINK1 link_lf[dir[1]]

      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride) 
      IF_UPR_BDRY(s) {
        // get the contribution of 1x1 plaquette to the accumulators
        *wl1x1t += 
          realtrace_su3( &(LINK1[i]), &(LINK0[i]) );
      }

      #undef LINK0
      #undef LINK1
    } // dir[1]
  } // dir[0]

  // global sum
  g_doublesum( wl1x1t );

  // get densities
  *wl1x1t /= volume;
  *wl1x1t *= block_stride * block_stride * block_stride;
  *wl1x1t *= nt * 1.;
  *wl1x1t /= 3;

}

void
gauge_action_w_s_bdry ( su3_matrix **link_last_flow, 
                        double wlt[2], double wls[2] ) {

  register int i, dir;
  register site *s;
  #define NSPATIAL 3
  su3_matrix **link = new_links_from_site( BOUNDARY, NSPATIAL );

  spatial_gauge_action_w_s_region( BOUNDARY, &(wls[0]), &(wls[1]), link_last_flow );

  double wl2x1t[1];
  dropped_temporal_gauge_action_w_s_bdry( &(wlt[0]), &(wlt[1]), wl2x1t, link, link_last_flow );
  wlt[1] = ( wlt[1] + *wl2x1t ) * 0.5;

  // deallocate temporary spatial links
  destroy_field( &link );
  #undef NSPATIAL
}

void
gauge_action_w_s_lwr_bdry ( su3_matrix **link_last_flow, 
                        double wlt[2], double wls[2] ) {

  register int i, dir;
  register site *s;
  #define NSPATIAL 3
  su3_matrix **link = new_links_from_site( LOWER_BOUNDARY, NSPATIAL );

  spatial_gauge_action_w_s_region( LOWER_BOUNDARY, &(wls[0]), &(wls[1]), link_last_flow );

  double wl2x1t[1];
  dropped_temporal_gauge_action_w_s_lwr_bdry( &(wlt[0]), &(wlt[1]), wl2x1t, link, link_last_flow );
  wlt[1] = ( wlt[1] + *wl2x1t ) * 0.5;

  // deallocate temporary spatial links
  destroy_field( &link );
  #undef NSPATIAL
}

void
gauge_action_w_s_upr_bdry ( su3_matrix **link_last_flow, 
                        double wlt[2], double wls[2] ) {

  register int i, dir;
  register site *s;
  #define NSPATIAL 3
  su3_matrix **link = new_links_from_site( UPPER_BOUNDARY, NSPATIAL );

  spatial_gauge_action_w_s_region( UPPER_BOUNDARY, &(wls[0]), &(wls[1]), link_last_flow );

  double wl2x1t[1];
  dropped_temporal_gauge_action_w_s_upr_bdry( &(wlt[0]), &(wlt[1]), wl2x1t, link, link_last_flow );
  wlt[1] = ( wlt[1] + *wl2x1t ) * 0.5;

  // deallocate temporary spatial links
  destroy_field( &link );
  #undef NSPATIAL
}

/* Compute loops: 1x1 -- plaquette, 1x2 + 2x1 -- rectangle
   for Wilson (one-plaquette) and
   Symanzik tree-level (plaquette and rectangle) action,
   temporal and spatial part separately,
   in the lower bulk including the two boundaries,
   at half-integer time steps */
void
gauge_action_w_s_half( double wlt[2], double wls[2] ) {

  #define NSPATIAL 3
  su3_matrix **link = new_links_from_site( ACTIVE, NSPATIAL);
	su3_matrix **link_half = new_half_links();

	spatial_gauge_action_w_s_region( LOWER_BULK, &(wls[0]), &(wls[1]), link_half );

  // temporal action still not corrected
  double wl2x1t[1];
  dropped_temporal_gauge_action_w_s_half( &(wlt[0]), &(wlt[1]), wl2x1t, link, link_half );
  wlt[1] = ( wlt[1] + *wl2x1t ) * 0.5;

  destroy_field( &link );
	destroy_field( &link_half );
  #undef NSPATIAL
}

#endif

==> anc/milc-qcd/wilson_flow/integrate_region.c <==
/************************* integrate3d.c **********************/
/* Integrators and associated utilities for the Wilson Flow */

#include "wilson_flow_includes.h"

#ifdef REGIONS

static int region = FULLVOL;
static int this_exp_order = 0;
static Real this_stepsize = 0.;
static Real this_stoptime = 0.;

static su3_matrix **stap = NULL, **link0 = NULL;
static anti_hermitmat ***ahK = NULL, **accu = NULL;





#if ( GF_INTEGRATOR==INTEGRATOR_ADAPT_LUSCHER \
  || GF_INTEGRATOR==INTEGRATOR_ADAPT_CF3 \
  || GF_INTEGRATOR==INTEGRATOR_ADAPT_BS ) 
static Real this_local_tol = 0.;
#endif

static
void print_adapt( char *TAG, double flowtime, double stepsize, double dist, double ratio ) {

  #if (MILC_PRECISION==1)
      node0_printf("%s %.6g %.6g %.6g %.6g\n", TAG, flowtime, stepsize, dist, stepsize );
  #else
      node0_printf("%s %.16g %.16g %.16g %.16g\n", TAG, flowtime, stepsize, dist, stepsize );
  #endif
}









/* Highest level function that integrates the flow, called from control.c */
void
run_gradient_flow( int region_flag ) {

  /* time keeping */
  double dtime, dclock();

  /* RK integration variables */
  int i;
  double flowtime;

  /* Wilson flow output variables */
  double Et_WS[2]={0.0,0.0}, Es_WS[2]={0.0,0.0};
  double Et_C[2] ={0.0,0.0}, Es_C[2] ={0.0,0.0}, charge[4]={0.0,0.0,0.0,0.0};
  double old_value=0, new_value=0;
  double der_value=0;
  char RTAG[3][12];

  /* (nt/2 * (s2_max+1)) array of doubles for correlators */
  int s2_max = (nx/2)*(nx/2) + (ny/2)*(ny/2) + (nz/2)*(nz/2);
  double** corrs = malloc((nt/2+1) * sizeof(double*));
  corrs[0] = malloc((nt/2+1) * (s2_max+1) * sizeof(double));
  for (int ii = 1; ii < (nt/2+1); ii++) {
    corrs[ii] = corrs[0] + ii * (s2_max+1);
  }




#ifdef SPHALERON
  // su3_matrix ***link_last_flow = NULL;
  su3_matrix **link_last_flow = NULL;
  #ifdef HALF_LATTICE_TEST
    double Et_WS_lwr[2]={0.0,0.0}, Es_WS_lwr[2]={0.0,0.0};
    double Et_C_lwr[2] ={0.0,0.0}, Es_C_lwr[2] ={0.0,0.0}, charge_lwr[4]={0.0,0.0,0.0,0.0};
    double Et_WS_upr[2]={0.0,0.0}, Es_WS_upr[2]={0.0,0.0};
    double Et_C_upr[2] ={0.0,0.0}, Es_C_upr[2] ={0.0,0.0}, charge_upr[4]={0.0,0.0,0.0,0.0};
  #endif
#endif

  region = region_flag;
  this_stepsize = stepsize;
  this_stoptime = stoptime;
  #ifdef REGIONS
    switch ( region ) {
      case FULLVOL:
        this_exp_order = exp_order;
        this_stepsize = stepsize;
        this_stoptime = stoptime;
      #if ( GF_INTEGRATOR==INTEGRATOR_ADAPT_LUSCHER \
        || GF_INTEGRATOR==INTEGRATOR_ADAPT_CF3 \
        || GF_INTEGRATOR==INTEGRATOR_ADAPT_BS ) 
        this_local_tol = local_tol;
      #endif
        sprintf(RTAG[0],"GFLOW:");
        sprintf(RTAG[1],"ADAPT:");
        sprintf(RTAG[2]," ");
        break;
      case BULK:
        this_exp_order = exp_order_bulk;
        this_stepsize = stepsize_bulk;
        this_stoptime = stoptime_bulk;
        #if ( GF_INTEGRATOR==INTEGRATOR_ADAPT_LUSCHER \
          || GF_INTEGRATOR==INTEGRATOR_ADAPT_CF3 \
          || GF_INTEGRATOR==INTEGRATOR_ADAPT_BS ) 
          this_local_tol = local_tol_bulk;
        #endif
        sprintf(RTAG[0],"GFLOW_BULK:");
        sprintf(RTAG[1],"ADAPT_BULK:");
        sprintf(RTAG[2],"      ");
        break;
      case BOUNDARY:
          this_exp_order = exp_order_bdry;
          this_stepsize = stepsize_bdry;
          this_stoptime = stoptime_bdry;
        #if ( GF_INTEGRATOR==INTEGRATOR_ADAPT_LUSCHER \
          || GF_INTEGRATOR==INTEGRATOR_ADAPT_CF3 \
          || GF_INTEGRATOR==INTEGRATOR_ADAPT_BS ) 
          this_local_tol = local_tol_bdry;
        #endif
          sprintf(RTAG[0],"GFLOW_BDRY:");
          sprintf(RTAG[1],"ADAPT_BDRY:");
          sprintf(RTAG[2],"      ");
          break;
      default:
        node0_printf("Invalid region specification: %d\n",region);
        fflush(stdout); terminate(1);
    }
  #endif

  if ( this_stepsize == 0. || this_stepsize * this_stoptime < 0. || this_exp_order == 0 ) {
    node0_printf("Invalid stepsize/stoptime/exp_order combination: %g %g %d\n",
      this_stepsize,this_stoptime,this_exp_order);
    fflush(stdout); terminate(1);
  }

  /* Print flow output column labels */
  #if (REPORT == OLDREPORT)
    node0_printf("#LABEL%stime Clover_t Clover_s Plaq_t Plaq_s Rect_t Rect_s charge\n",RTAG[2]);
  #else
    node0_printf("#LABEL%stime Clover_t Clover_s iClover_t iClover_s Plaq_t Plaq_s Rect_t Rect_s charge icharge\n",RTAG[2]);
  #endif
#if GF_INTEGRATOR==INTEGRATOR_ADAPT_LUSCHER || \
  GF_INTEGRATOR==INTEGRATOR_ADAPT_CF3 || \
  GF_INTEGRATOR==INTEGRATOR_ADAPT_BS
  node0_printf("#LABEL2 time stepsize distance local_tol/distance\n");
#endif
  fflush(stdout);

  


  // /* Calculate and print initial flow output (same as in flow loop) */
  // node0_printf("\n");
  // if ( region == FULLVOL ) {
  //   fmunu_fmunu_full( Et_C, Es_C, charge );
  //   gauge_action_w_s_full( Et_WS, Es_WS );
  // }

  // #ifdef SPHALERON
  //   if ( region == BULK ) {
  //     fmunu_fmunu_bulk( Et_C, Es_C, charge );
  //     gauge_action_w_s_bulk( Et_WS, Es_WS );
  //   }
  //   if ( region == BOUNDARY ) {
  //     // link_last_flow = new_last_flow_links();
  //     // update_last_flow_links( link_last_flow );
  //     link_last_flow = new_field( N_LAST_FLOW );
  //     update_last_flow_links( link_last_flow );
  //     fmunu_fmunu_bdry( link_last_flow, Et_C, Es_C, charge );
  //     gauge_action_w_s_bdry( link_last_flow, Et_WS, Es_WS );
  //     #ifdef HALF_LATTICE_TEST
  //       fmunu_fmunu_lwr_bdry( link_last_flow, Et_C_lwr, Es_C_lwr, charge_lwr );
  //       gauge_action_w_s_lwr_bdry( link_last_flow, &Et_WS_lwr, &Es_WS_lwr );
  //       fmunu_fmunu_upr_bdry( link_last_flow, Et_C_upr, Es_C_upr, charge_upr );
  //       gauge_action_w_s_upr_bdry( link_last_flow, &Et_WS_upr, &Es_WS_upr );
  //       print_observables( "_LWRB", 0.0, Et_WS_lwr, Es_WS_lwr, Et_C_lwr, Es_C_lwr, charge_lwr );
  //       print_observables( "_UPRB", 0.0, Et_WS_upr, Es_WS_upr, Et_C_upr, Es_C_upr, charge_upr );
  //     #endif
  //   }
  // #endif

  // print_observables( RTAG[0], 0.0, Et_WS, Es_WS, Et_C, Es_C, charge );

  // /* Computation of correlators */
  // tcd_corrs_by_fourier();
  // corr_by_spatial_distance(corrs);

  // /* Print correlators */
  // node0_printf("q-corrs");
  // for (int t_corr = 0; t_corr < nt/2; t_corr++) {
  //   for (int s2_corr = 0; s2_corr <= s2_max; s2_corr++) {
  //     node0_printf(" %.16g", corrs[t_corr][s2_corr]);
  //   }
  //   if (t_corr != nt/2 - 1) {
  //     node0_printf(",");
  //   }
  // }
  // node0_printf("\n\n");





  // node0_printf("\n############### some basic tests##############\n\n");
  // somecorrtests(corrs);
  // node0_printf("\n############### end of basic tests##############\n\n\n");






#if GF_INTEGRATOR==INTEGRATOR_ADAPT_LUSCHER || \
  GF_INTEGRATOR==INTEGRATOR_ADAPT_CF3 || \
  GF_INTEGRATOR==INTEGRATOR_ADAPT_BS
  print_adapt( RTAG[1], 0.0, this_stepsize, 0.0, 0.0 );
#endif
  fflush(stdout);

#if GF_INTEGRATOR==INTEGRATOR_ADAPT_LUSCHER || \
  GF_INTEGRATOR==INTEGRATOR_ADAPT_CF3 || \
  GF_INTEGRATOR==INTEGRATOR_ADAPT_BS
  steps_rejected = 0; // count rejected steps in adaptive schemes
#endif
#if GF_INTEGRATOR==INTEGRATOR_ADAPT_BS
  is_first_step = 1; // need to know the first step for FSAL
  // set the permutation array for FSAL, this saves copying
  // K[3] to K[0] after each step
  indK[0] = 0; indK[1] = 1; indK[2] = 2; indK[3] = 3;
#endif


  is_final_step = 0;
  flowtime = 0;
  i = 0;


  #ifdef USE_FIELD
    stap = new_field( 4 );
    accu = new_anti_hermitian_field( 4 );
    #if GF_INTEGRATOR==INTEGRATOR_RKMK3
      ahK = new_anti_hermitian_twodim_field( 3, 4 ); /* right-hand-side in RK method for all stages */
    #elif GF_INTEGRATOR==INTEGRATOR_RKMK4
      ahK = new_anti_hermitian_twodim_field( 4, 4 ); /* right-hand-side in RK method for all stages */
    #elif GF_INTEGRATOR==INTEGRATOR_RKMK5
      ahK = new_anti_hermitian_twodim_field( 6, 4 ); /* right-hand-side in RK method for all stages */
    #elif GF_INTEGRATOR==INTEGRATOR_RKMK8
      ahK = new_anti_hermitian_twodim_field( 13, 4 ); /* right-hand-side in RK method for all stages */
    #elif GF_INTEGRATOR==INTEGRATOR_ADAPT_EULER || \
          GF_INTEGRATOR==INTEGRATOR_ADAPT_LUSCHER || GF_INTEGRATOR==INTEGRATOR_ADAPT_CF3
      ahK = new_anti_hermitian_twodim_field( 3, 4 ); /* right-hand-side in RK method for all stages */
    #elif GF_INTEGRATOR==INTEGRATOR_ADAPT_BS
      ahK = new_anti_hermitian_twodim_field( 4, 4 ); /* right-hand-side in RK method for all stages */
    #endif
  #endif





  /* Loop over the flow time */
  while( this_stoptime==AUTO_STOPTIME || ( flowtime<this_stoptime && is_final_step==0 ) ) {
    node0_printf("\n");
    /* Adjust last time step to fit exactly stoptime_bulk (+1e-6 to prevent a tiny additional step at the end) */
    if( this_stepsize+1e-6 > this_stoptime-flowtime && this_stoptime!=AUTO_STOPTIME ) {
      this_stepsize = this_stoptime-flowtime;
      is_final_step = 1;
    }
    // printf("%g\n", this_stepsize);

    #ifdef SPHALERON
      if ( i > 0 && region == BOUNDARY ) 
        update_last_flow_links( link_last_flow );
    #endif




    dtime = -dclock();

    /* Perform one flow step (most of the computation is here) */
    flow_step();
    flowtime += this_stepsize;
    i++;

    dtime += dclock();
    node0_printf("Time to complete flowstep = %e seconds\n", dtime);
    fflush(stdout);
  



    dtime = -dclock();

    /* Calculate current flow output */
    if ( region == FULLVOL ) {
      fmunu_fmunu_full( Et_C, Es_C, charge );
      gauge_action_w_s_full( Et_WS, Es_WS );
    }

    #ifdef SPHALERON
      if ( region == BULK ) {
        fmunu_fmunu_bulk( Et_C, Es_C, charge );
        gauge_action_w_s_bulk( Et_WS, Es_WS );
      }
      if ( region == BOUNDARY ) {
        fmunu_fmunu_bdry( link_last_flow, Et_C, Es_C, charge );
        gauge_action_w_s_bdry( link_last_flow, Et_WS, Es_WS );
        #ifdef HALF_LATTICE_TEST
          fmunu_fmunu_lwr_bdry( link_last_flow, Et_C_lwr, Es_C_lwr, charge_lwr );
          gauge_action_w_s_lwr_bdry( link_last_flow, Et_WS_lwr, Es_WS_lwr );
          fmunu_fmunu_upr_bdry( link_last_flow, Et_C_upr, Es_C_upr, charge_upr );
          gauge_action_w_s_upr_bdry( link_last_flow, Et_WS_upr, Es_WS_upr );
        #endif
      }
    #endif

    dtime += dclock();
    node0_printf("Time to compute F and q = %e seconds\n", dtime);
    fflush(stdout);




    /* Print current flow output */
    #if ( REPORT != NO_REPORT )
      print_observables( RTAG[0], flowtime, Et_WS, Es_WS, Et_C, Es_C, charge );
    #endif




    dtime = -dclock();

    /* Computation of correlators */
    tcd_corrs_by_fourier();
    corr_by_spatial_distance(corrs);

    /* Print correlators */
    node0_printf("q-corrs");
    for (int t_corr = 0; t_corr < nt/2+1; t_corr++) {
      for (int s2_corr = 0; s2_corr <= s2_max; s2_corr++) {
        node0_printf(" %.16g", corrs[t_corr][s2_corr]);
      }
      if (t_corr != nt/2) {
        node0_printf(",");
      }
    }
    node0_printf("\n");

    dtime += dclock();
    node0_printf("Time to compute correlators = %e seconds\n\n", dtime);
    fflush(stdout);





#if GF_INTEGRATOR==INTEGRATOR_ADAPT_LUSCHER || \
  GF_INTEGRATOR==INTEGRATOR_ADAPT_CF3 || \
  GF_INTEGRATOR==INTEGRATOR_ADAPT_BS
    print_adapt( RTAG[1], flowtime, this_stepsize, dist, this_local_tol/dist );
#endif
    fflush(stdout);

    /* Automatic determination of stoptime_bulk:                         */
    /*  t^2 E > 0.45 and d/dt { t^2 E } > 0.35                      */
    /*  Bounds need to be adjusted with scale determination cutoff  */
    if( this_stoptime==AUTO_STOPTIME ) {

      old_value = new_value;
      new_value = flowtime*flowtime*(Et_C[0]+Es_C[0]);
      der_value = flowtime*(new_value-old_value)/this_stepsize;

      if( new_value > 0.45 && der_value > 0.35 )
        break;
    } /* end: auto stoptime_bulk */

#if GF_INTEGRATOR==INTEGRATOR_ADAPT_LUSCHER || \
  GF_INTEGRATOR==INTEGRATOR_ADAPT_CF3 || \
  GF_INTEGRATOR==INTEGRATOR_ADAPT_BS
    if( is_final_step==0 ) {
      // adjust step size for the next step except if it is final
      this_stepsize = this_stepsize * SAFETY * pow( this_local_tol/dist, 1/3. );
    }
#endif

  } /* end: flowtime loop */




  #if REPORT == NO_REPORT
    print_observables( RTAG[0], flowtime, Et_WS, Es_WS, Et_C, Es_C, charge );
  #endif

  #ifdef SPHALERON
    if ( region == BOUNDARY ) {
      print_observables( "ACCUM_BDRY", flowtime, Et_WS, Es_WS, Et_C, Es_C, charge );
      q_acc[0] += charge[2];
      q_acc[1] += charge[3];
      // destroy_last_flow_links( &link_last_flow );
      destroy_field( &link_last_flow );
    }
  #endif

  /* Save and print the number of steps */
  total_steps = i;
  node0_printf("Number of steps = %i\n", total_steps);

#if GF_INTEGRATOR==INTEGRATOR_ADAPT_LUSCHER || \
  GF_INTEGRATOR==INTEGRATOR_ADAPT_CF3 || \
  GF_INTEGRATOR==INTEGRATOR_ADAPT_BS
  node0_printf("Number of rejected steps = %i\n", steps_rejected);
#endif

  fflush(stdout);

  #ifdef USE_FIELD
    if (ahK != NULL )
      destroy_anti_hermitian_twodim_field( &ahK );
    destroy_anti_hermitian_field( &accu );
    destroy_field( &stap );
  #endif


  free(corrs[0]);
  free(corrs);

}














#if GF_INTEGRATOR==INTEGRATOR_EULER || \
    GF_INTEGRATOR==INTEGRATOR_LUSCHER || GF_INTEGRATOR==INTEGRATOR_CK \
 || GF_INTEGRATOR==INTEGRATOR_BBB || GF_INTEGRATOR==INTEGRATOR_CF3

/* A single step for a 2N-storage Runge-Kutta scheme
 * where the right hand side of the flow equation is evaluated
 * and the fields are updated
 *  A: accumulating matrix over all smear steps in a single time step
 *  S: staple (action dependent); recalculated before each smear step
 *  U: gauge links
 *  cA,cB: constants
 *    Calculating a single smear step is done by
 *    (this follows usual convention on 2N-storage RK schemes):
 *    A = cA*A + proj(S*U) -> update accumulation matrix
 *    U = exp(cB*A)*U   -> update gauge links
 */
void
integrate_RK_2N_one_stage( Real cA, Real cB )
{
  register int dir, i;
  register site *s;

  /* Temporary matrix holders */
  anti_hermitmat *Acur, tempA1;
  su3_matrix *U, tempS1, tempS2;


  /* Calculate the new staple */
  #ifdef USE_FIELD
    staple( region, stap );
  #else
    staple( region );
  #endif

  // dumpmat( &(lattice->staple[XUP]) );
  // terminate(1);
  FORALLSITES(i, s) 
  IF_BLOCKED(s, block_stride)
  // IF_REGION(s, region) 
    // FORALLDIRSUP(dir, region) 
    FORALLUPDIR(dir)
    IF_LINK_IN_REGION(s, dir, region) 
    {
      // IF_BOUNDARY(s) { node0_printf("dir %d  i %d coord %d %d %d %d\n", dir, i, s->x, s->y, s->z, s->t); }
      /* Retrieve the current link and accumulation matrix */
      U = &(s->link[dir]);
      #ifdef USE_FIELD
        Acur = &(accu[dir][i]);
      #else
        Acur = &(s->accumulate[dir]);
      #endif

      /* Update the accumulation matrix A = cA*A + proj(U*S) */
      #ifdef USE_FIELD
        // su3_matrix *STAP = &(stap[dir][i]);
        // STAP = &(stap[dir][i]);
        // mult_su3_na( U, STAP, &tempS1 );
        mult_su3_na( U, &(stap[dir][i]), &tempS1 );
      #else
        mult_su3_na( U, &(s->staple[dir]), &tempS1 );
      #endif
      anti_hermitian_traceless_proj( &tempS1, &tempA1 );
      scalar_mult_add_ah( &tempA1, Acur, cA, Acur );

      /* Update the links U = exp(cB*A)*U */
      scalar_mult_ah( Acur, cB, &tempA1 );
      exp_anti_hermitian( &tempA1, &tempS1, this_exp_order );
      mult_su3_nn( &tempS1, U, &tempS2 );
      su3mat_copy( &tempS2, U );
    }
    // if (region == BOUNDARY) { terminate(1); }
}

/* one step of a low-storage Runge-Kutta scheme,
   this includes Luscher, arXiv:1006.4518 [hep-lat]
   or any other 2N-storage scheme */
void
integrate_RK_2N()
{
  register int dir, i;
  register site *s;

  /* Clear the accumulation matrix */
  #ifdef USE_FIELD
    clear_anti_hermitian_field( accu, 4);
  #else
    FORALLSITES(i, s)
    IF_BLOCKED(s, block_stride)
    // IF_REGION(s, region)
      // FORALLDIRSUP(dir, region)
      FORALLUPDIR(dir)
      IF_LINK_IN_REGION(s, dir, region) 
        clear_anti_hermitian(&(s->accumulate[dir]));
  #endif

  /* Infinitesimal stout smearing */
  for( i=0; i<N_stages; i++ ) {
    /* be careful with stepsize: Nathan's convention on the staple
       is such that stepsize should be taken negative */
    integrate_RK_2N_one_stage( A_2N[i], -B_2N[i]*this_stepsize );
  }
}
#elif GF_INTEGRATOR==INTEGRATOR_RKMK4 || GF_INTEGRATOR==INTEGRATOR_RKMK5 || GF_INTEGRATOR==INTEGRATOR_RKMK8
/* generic integrator of Runge-Kutta-Munthe-Kaas type,
   requires dexpinv evaluation at each step (nested commutators) */
void
integrate_RKMK_generic() {

  register int dir, i, i_rk, j_rk;
  register site *s;
  su3_matrix tempS1, tempS2;
  anti_hermitmat tempA1, *Atemp;

  // store the initial state of the gauge field,
  // it is used at every stage in this integrator format
  #ifdef USE_FIELD
    su3_matrix *LINK0, *STAP;
    link0 = new_links_from_site( region, 4 );
  #else
    FORALLSITES(i, s)
    IF_BLOCKED(s, block_stride)
    // IF_REGION(s, region)
      // FORALLDIRSUP(dir, region)
      FORALLUPDIR(dir)
      IF_LINK_IN_REGION(s, dir, region) 
        su3mat_copy( &(s->link[dir]), &(s->link0[dir]) );
  #endif

  // loop over RK stages
  for( i_rk=0; i_rk<N_stages; i_rk++ ) {
    if( i_rk!=0 ) {
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride)
      // IF_REGION(s, region) 
        // FORALLDIRSUP(dir, region)
        FORALLUPDIR(dir)
        IF_LINK_IN_REGION(s, dir, region) 
        {
          #ifdef USE_FIELD
            Atemp = &(accu[dir][i]);
          #else
            Atemp = &(s->accumulate[dir]);
          #endif
          clear_anti_hermitian( Atemp );
          for( j_rk=0; j_rk<i_rk; j_rk++ ) {
            // accumulate a_i1*K1 + a_i2*K2 + ...
            #ifdef USE_FIELD
              scalar_mult_add_ah( Atemp, &(ahK[j_rk][dir][i]), a_RK[i_rk][j_rk], Atemp );
            #else
              scalar_mult_add_ah( Atemp, &(s->K[j_rk][dir]), a_RK[i_rk][j_rk], Atemp );
            #endif
          }
          // update the link
          scalar_mult_ah( Atemp, -this_stepsize, Atemp );
          exp_anti_hermitian( Atemp, &tempS1, this_exp_order );
          #ifdef USE_FIELD
            LINK0 = &(link0[dir][i]);
            mult_su3_nn( &tempS1, LINK0, &(s->link[dir]) );
          #else
            mult_su3_nn( &tempS1, &(s->link0[dir]), &(s->link[dir]) );
          #endif
      }
    }

    // get the right hand side of the flow equation from the staple
    // and store in s->K[i_rk]
    #ifdef USE_FIELD
      staple( region, stap );
    #else
      staple( region );
    #endif

    FORALLSITES(i, s) 
    IF_BLOCKED(s, block_stride)
    // IF_REGION(s, region)
      // FORALLDIRSUP(dir, region) 
      FORALLUPDIR(dir)
      IF_LINK_IN_REGION(s, dir, region) 
      {
        #ifdef USE_FIELD
          STAP = &(stap[dir][i]);
          mult_su3_na( &(s->link[dir]), STAP, &tempS1 );
          anti_hermitian_traceless_proj( &tempS1, &(ahK[i_rk][dir][i]) );
          if( i_rk!=0 )
            dexpinv( &(accu[dir][i]), &(ahK[i_rk][dir][i]), p_order, &(ahK[i_rk][dir][i]) );
        #else
          mult_su3_na( &(s->link[dir]), &(s->staple[dir]), &tempS1 );
          anti_hermitian_traceless_proj( &tempS1, &(s->K[i_rk][dir]) );
          if( i_rk!=0 )
            dexpinv( &(s->accumulate[dir]), &(s->K[i_rk][dir]), p_order, &(s->K[i_rk][dir]) );
        #endif
    }
  }
  // final RK stage
  FORALLSITES(i, s) 
  IF_BLOCKED(s, block_stride)
  // IF_REGION(s, region)
    // FORALLDIRSUP(dir, region) 
    FORALLUPDIR(dir)
    IF_LINK_IN_REGION(s, dir, region) 
    {
      clear_anti_hermitian( &tempA1 );
      for( i_rk=0; i_rk<N_stages; i_rk++ ) {
        // accumulate b_1*K1 + b_2*K2 + ...
        #ifdef USE_FIELD
          scalar_mult_add_ah( &tempA1, &(ahK[i_rk][dir][i]), b_RK[i_rk], &tempA1 );
        #else
          scalar_mult_add_ah( &tempA1, &(s->K[i_rk][dir]), b_RK[i_rk], &tempA1 );
        #endif
      }
      // update the link
      scalar_mult_ah( &tempA1, -this_stepsize, &tempA1 );
      exp_anti_hermitian( &tempA1, &tempS1, this_exp_order );
      #ifdef USE_FIELD
        LINK0 = &(link0[dir][i]);
        mult_su3_nn( &tempS1, LINK0, &(s->link[dir]) );
      #else
        mult_su3_nn( &tempS1, &(s->link0[dir]), &(s->link[dir]) );
      #endif
  }
  #ifdef USE_FIELD
    destroy_field( &link0 );
  #endif
}
#elif GF_INTEGRATOR==INTEGRATOR_RKMK3
/* Third order Runge-Kutta-Munthe-Kaas type,
   requires a single commutator at the last stage */
void
integrate_RKMK3() {

  register int dir, i, i_rk, j_rk;
  register site *s;
  su3_matrix tempS1, tempS2;
  anti_hermitmat tempA1, tempA2, *Atemp;

  // store the initial state of the gauge field,
  // it is used at every stage in this integrator format
  #ifdef USE_FIELD
    su3_matrix *LINK0, *STAP;
    link0 = new_links_from_site( region, 4 );
  #else
    FORALLSITES(i, s)
    IF_BLOCKED(s, block_stride)
    // IF_REGION(s, region)
      // FORALLDIRSUP(dir, region)
      FORALLUPDIR(dir)
      IF_LINK_IN_REGION(s, dir, region) 
        su3mat_copy( &(s->link[dir]), &(s->link0[dir]) );
  #endif

  // loop over RK stages
  for( i_rk=0; i_rk<N_stages; i_rk++ ) {
    if( i_rk!=0 ) {  
      // FORALLDIRSUP(dir, region) 
      FORALLUPDIR(dir)
        FORALLSITES(i, s) 
        IF_BLOCKED(s, block_stride)
        // IF_REGION(s, region)
        IF_LINK_IN_REGION(s, dir, region) 
        {
          #ifdef USE_FIELD
            Atemp = &(accu[dir][i]);
          #else
            Atemp = &(s->accumulate[dir]);
          #endif
          clear_anti_hermitian( Atemp );
          for( j_rk=0; j_rk<i_rk; j_rk++ ) {
            // accumulate a_i1*K1 + a_i2*K2 + ...
            #ifdef USE_FIELD
              scalar_mult_add_ah( Atemp, &(ahK[j_rk][dir][i]), a_RK[i_rk][j_rk], Atemp );
            #else
              scalar_mult_add_ah( Atemp, &(s->K[j_rk][dir]), a_RK[i_rk][j_rk], Atemp );
            #endif
          }
          // update the link
          scalar_mult_ah( Atemp, -this_stepsize, Atemp );
          exp_anti_hermitian( Atemp, &tempS1, this_exp_order );
          #ifdef USE_FIELD
            LINK0 = &(link0[dir][i]);
            mult_su3_nn( &tempS1, LINK0, &(s->link[dir]) );
          #else
            mult_su3_nn( &tempS1, &(s->link0[dir]), &(s->link[dir]) );
          #endif
      }
    }

    // get the right hand side of the flow equation from the staple
    // and store in s->K[i_rk]
    #ifdef USE_FIELD
      staple( region, stap );
    #else
      staple( region );
    #endif

    // FORALLDIRSUP(dir, region)
    FORALLUPDIR(dir) 
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride)
      // IF_REGION(s, region)
      IF_LINK_IN_REGION(s, dir, region) 
      {
        #ifdef USE_FIELD
          STAP = &(stap[dir][i]);
          mult_su3_na( &(s->link[dir]), STAP, &tempS1 );
          anti_hermitian_traceless_proj( &tempS1, &(ahK[i_rk][dir][i]) );
        #else
          mult_su3_na( &(s->link[dir]), &(s->staple[dir]), &tempS1 );
          anti_hermitian_traceless_proj( &tempS1, &(s->K[i_rk][dir]) );
        #endif

    }
  }

  // final RK stage
  // FORALLDIRSUP(dir, region) 
  FORALLUPDIR(dir) 
  {

    FORALLSITES(i, s) 
    IF_BLOCKED(s, block_stride)
    // IF_REGION(s, region)
    IF_LINK_IN_REGION(s, dir, region) 
    {
      clear_anti_hermitian( &tempA1 );
      for( i_rk=0; i_rk<N_stages; i_rk++ ) {
        // accumulate b_1*K1 + b_2*K2 + ...
        #ifdef USE_FIELD
          scalar_mult_add_ah( &tempA1, &(ahK[i_rk][dir][i]), b_RK[i_rk], &tempA1 );
        #else
          scalar_mult_add_ah( &tempA1, &(s->K[i_rk][dir]), b_RK[i_rk], &tempA1 );
        #endif
      }
      // the only commutator in this scheme is at the last stage
      #ifdef USE_FIELD
        commutator_ah( &tempA1, &(ahK[0][dir][i]), &tempA2 );
      #else
        commutator_ah( &tempA1, &(s->K[0][dir]), &tempA2 );
      #endif
      scalar_mult_add_ah( &tempA1, &tempA2, -this_stepsize/6, &tempA1 );
      // update the link
      scalar_mult_ah( &tempA1, -this_stepsize, &tempA1 );
      exp_anti_hermitian( &tempA1, &tempS1, this_exp_order );
      #ifdef USE_FIELD
        LINK0 = &(link0[dir][i]);
        mult_su3_nn( &tempS1, LINK0, &(s->link[dir]) );
      #else
        mult_su3_nn( &tempS1, &(s->link0[dir]), &(s->link[dir]) );
      #endif
    }
  }
  #ifdef USE_FIELD
    destroy_field( &link0 );
  #endif
}
#elif GF_INTEGRATOR==INTEGRATOR_ADAPT_LUSCHER || GF_INTEGRATOR==INTEGRATOR_ADAPT_CF3
void
integrate_adapt_RK_2N_one_stage( Real cA, Real cB, int istep )
{
  register int dir, i;
  register site *s;

  /* Temporary matrix holders */
  anti_hermitmat *Acur, tempA1;
  su3_matrix *U, tempS1, tempS2;

  /* Calculate the new staple */
  #ifdef USE_FIELD
    su3_matrix *STAP;
    staple( region, stap );
  #else
    staple( region );
  #endif

  FORALLSITES(i, s) 
  IF_BLOCKED(s, block_stride)
  // IF_REGION(s, region)
    // FORALLDIRSUP(dir, region) 
    FORALLUPDIR(dir) 
    IF_LINK_IN_REGION(s, dir, region) 
    {
      /* Retrieve the current link and accumulation matrix */
      U = &(s->link[dir]);
      #ifdef USE_FIELD
        Acur = &(accu[dir][i]);
      #else
        Acur = &(s->accumulate[dir]);
      #endif

      /* Update the accumulation matrix A = cA*A + proj(U*S) */
      #ifdef USE_FIELD
        STAP = &(stap[dir][i]);
        mult_su3_na( U, STAP, &tempS1 );
        anti_hermitian_traceless_proj( &tempS1, &(ahK[istep][dir][i]) );
        scalar_mult_add_ah( &(ahK[istep][dir][i]), Acur, cA, Acur );
      #else
        mult_su3_na( U, &(s->staple[dir]), &tempS1 );
        anti_hermitian_traceless_proj( &tempS1, &(s->K[istep][dir]) );
        scalar_mult_add_ah( &(s->K[istep][dir]), Acur, cA, Acur );
      #endif

      /* Update the links U = exp(cB*A)*U */
      scalar_mult_ah( Acur, cB, &tempA1 );
      exp_anti_hermitian( &tempA1, &tempS1, this_exp_order );
      mult_su3_nn( &tempS1, U, &tempS2 );
      su3mat_copy( &tempS2, U );
    }
}

/* Adaptive scheme based on Luscher's in 2N-storage format */
void
integrate_adapt_RK_2N()
{
  register int dir, i;
  register site *s;
  int is_repeat = 1;
  anti_hermitmat tempA1;
  su3_matrix tempS1, tempS2;
  Real temp;

  #ifdef USE_FIELD
    /* Clear the accumulation matrix */
    clear_anti_hermitian_field( accu, 4 );
    /* Store the initial state of the gauge field */
    su3_matrix *LINK0;
    link0 = new_links_from_site( region, 4 );
  #else
    FORALLSITES(i, s)
    IF_BLOCKED(s, block_stride)
    // IF_REGION(s, region)
      // FORALLDIRSUP(dir, region) 
      FORALLUPDIR(dir)
      IF_LINK_IN_REGION(s, dir, region) 
      {
        /* Clear the accumulation matrix */
        clear_anti_hermitian(&(s->accumulate[dir]));
        /* Store the initial state of the gauge field */
        su3mat_copy( &(s->link[dir]), &(s->link0[dir]) );
      }
  #endif

  do {
    /* Make one RK step */
    for( i=0; i<N_stages; i++ ) {
      /* be careful with stepsize: Nathan's convention on the staple
         is such that stepsize should be taken negative */
      integrate_adapt_RK_2N_one_stage( A_2N[i], -B_2N[i]*this_stepsize, i );
    }

    dist = 0;
    // FORALLDIRSUP(dir, region) 
    FORALLUPDIR(dir)
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride)
      // IF_REGION(s, region)
      IF_LINK_IN_REGION(s, dir, region) 
      {
        /* Construct lower order approximation */
        #ifdef USE_FIELD
          scalar_mult_ah( &(ahK[0][dir][i]), Lambda[0], &tempA1 );
          scalar_mult_add_ah( &tempA1, &(ahK[1][dir][i]), Lambda[1], &tempA1 );
          scalar_mult_add_ah( &tempA1, &(ahK[2][dir][i]), Lambda[2], &tempA1 );
        #else
          scalar_mult_ah( &(s->K[0][dir]), Lambda[0], &tempA1 );
          scalar_mult_add_ah( &tempA1, &(s->K[1][dir]), Lambda[1], &tempA1 );
          scalar_mult_add_ah( &tempA1, &(s->K[2][dir]), Lambda[2], &tempA1 );
        #endif
        // NOTE: Nathan Brown's convention: stepsize is negative
        scalar_mult_ah( &tempA1, -this_stepsize, &tempA1 );
        exp_anti_hermitian( &tempA1, &tempS1, this_exp_order );
        #ifdef USE_FIELD
          LINK0 = &(link0[dir][i]);
          mult_su3_nn( &tempS1, LINK0, &tempS2 );
        #else
          mult_su3_nn( &tempS1, &(s->link0[dir]), &tempS2 );
        #endif
        /* Calculate distance between the two approximations */
        temp = su3mat_distance( &(s->link[dir]), &tempS2 );
        /* Find the maximum over the local volume */
        if( dist<temp ) dist = temp;
      }
    /* Get the global maximum distance */
    g_floatmax( &dist );
    /* Check if tolerance is exceeded, redo the step
       except if it is final */
    if( dist>this_local_tol && is_final_step==0 ) {
      // adjust step size
      this_stepsize = this_stepsize * SAFETY * pow( this_local_tol/dist, 1/3. );
      // record failed step
      steps_rejected++;
      // copy over the original state of the gauge field
      FORALLSITES(i, s)
      IF_BLOCKED(s, block_stride)
      // IF_REGION(s, region)
        // FORALLDIRSUP(dir, region) 
        FORALLUPDIR(dir) 
        IF_LINK_IN_REGION(s, dir, region) 
        {
          #ifdef USE_FIELD
            LINK0 = &(link0[dir][i]);
            su3mat_copy( LINK0, &(s->link[dir]) );
          #else
            su3mat_copy( &(s->link0[dir]), &(s->link[dir]) );
          #endif
        }
    }
    else {
      is_repeat = 0;
    }
  } while( is_repeat==1 );
  #ifdef USE_FIELD
    destroy_field( &link0 );
  #endif
}
#elif GF_INTEGRATOR==INTEGRATOR_ADAPT_BS
/* Bogacki-Shampine adaptive 3(2) embedded pair */
void
integrate_adapt_bs() {

  register int dir, i, i_rk, j_rk;
  register site *s;
  su3_matrix tempS1, tempS2;
  anti_hermitmat tempA1, tempA2, *Atemp;
  Real temp;
  int is_repeat = 1;

  // store the initial state of the gauge field,
  // it is used at every stage in this integrator format
  // and if the step gets rejected
  #ifdef USE_FIELD
    su3_matrix *LINK0, *STAP;
    link0 = new_links_from_site( region, 4 );
  #else
    FORALLSITES(i, s)
    IF_BLOCKED(s, block_stride)
    // IF_REGION(s, region)
    //   FORALLDIRSUP(dir, region)
      FORALLUPDIR(dir)
      IF_LINK_IN_REGION(s, dir, region) 
        su3mat_copy( &(s->link[dir]), &(s->link0[dir]) );
  #endif

  // get the first force evaluation on the very first step of integration
  if( is_first_step==1 ) {
    #ifdef USE_FIELD
      staple( region, stap );
    #else
      staple( region );
    #endif
    FORALLSITES(i, s) 
    IF_BLOCKED(s, block_stride)
    // IF_REGION(s, region)
    //   FORALLDIRSUP(dir, region) 
      FORALLUPDIR(dir) 
      IF_LINK_IN_REGION(s, dir, region) 
      {
        #ifdef USE_FIELD
          STAP = &(stap[dir][i]);
          mult_su3_na( &(s->link[dir]), STAP, &tempS1 );
          anti_hermitian_traceless_proj( &tempS1, &(ahK[indK[0]][dir][i]) );
        #else
          mult_su3_na( &(s->link[dir]), &(s->staple[dir]), &tempS1 );
          anti_hermitian_traceless_proj( &tempS1, &(s->K[indK[0]][dir]) );
        #endif
    }
    is_first_step = 0;
  }

  do {
    // loop over RK stages, skip 0 due to FSAL
    for( i_rk=1; i_rk<N_stages; i_rk++ ) {
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride)
      // IF_REGION(s, region)
      //   FORALLDIRSUP(dir, region) 
        FORALLUPDIR(dir) 
        IF_LINK_IN_REGION(s, dir, region) 
        {

          #ifdef USE_FIELD
            Atemp = &(accu[dir][i]);
          #else
            Atemp = &(s->accumulate[dir]);
          #endif
          clear_anti_hermitian( Atemp );
          for( j_rk=0; j_rk<i_rk; j_rk++ ) {
            // accumulate a_i1*K1 + a_i2*K2 + ...
            #ifdef USE_FIELD
              scalar_mult_add_ah( Atemp, &(ahK[indK[j_rk]][dir][i]), a_RK[i_rk][j_rk], Atemp );
            #else
              scalar_mult_add_ah( Atemp, &(s->K[indK[j_rk]][dir]), a_RK[i_rk][j_rk], Atemp );
            #endif
          }
          // update the link
          scalar_mult_ah( Atemp, -this_stepsize, Atemp );
          exp_anti_hermitian( Atemp, &tempS1, this_exp_order );
          #ifdef USE_FIELD
            LINK0 = &(link0[dir][i]);
            mult_su3_nn( &tempS1, LINK0, &(s->link[dir]) );
          #else
            mult_su3_nn( &tempS1, &(s->link0[dir]), &(s->link[dir]) );
          #endif
        }
        // get the right hand side of the flow equation from the staple
        // and store in s->K[i_rk]
        // NOTE: here FSAL property is used, so the force in K[0] is
        //       already filled from the previous step
        #ifdef USE_FIELD
          staple( region, stap );
        #else
          staple( region );
        #endif

        FORALLSITES(i, s) 
        IF_BLOCKED(s, block_stride)
        // IF_REGION(s, region)
        //   FORALLDIRSUP(dir, region) 
          FORALLUPDIR(dir)
          IF_LINK_IN_REGION(s, dir, region) 
          {
            #ifdef USE_FIELD
              STAP = &(stap[dir][i]);
              mult_su3_na( &(s->link[dir]), STAP, &tempS1 );
              anti_hermitian_traceless_proj( &tempS1, &(ahK[indK[i_rk]][dir][i]) );
            #else
              mult_su3_na( &(s->link[dir]), &(s->staple[dir]), &tempS1 );
              anti_hermitian_traceless_proj( &tempS1, &(s->K[indK[i_rk]][dir]) );
            #endif
          }
    }
    // final RK stage that gives fourth-order local approximation
    FORALLSITES(i, s) 
    IF_BLOCKED(s, block_stride)
    // IF_REGION(s, region)
    //   FORALLDIRSUP(dir, region) 
      FORALLUPDIR(dir)
      IF_LINK_IN_REGION(s, dir, region) 
      {
        clear_anti_hermitian( &tempA1 );
        for( i_rk=0; i_rk<N_stages; i_rk++ ) {
          // accumulate b_1*K1 + b_2*K2 + ...
          #ifdef USE_FIELD
            scalar_mult_add_ah( &tempA1, &(ahK[indK[i_rk]][dir][i]), b_RK[i_rk], &tempA1 );
          #else
            scalar_mult_add_ah( &tempA1, &(s->K[indK[i_rk]][dir]), b_RK[i_rk], &tempA1 );
          #endif
        }
        // the only commutator in this scheme is at the last stage
        #ifdef USE_FIELD
          commutator_ah( &tempA1, &(ahK[indK[0]][dir][i]), &tempA2 );
        #else
          commutator_ah( &tempA1, &(s->K[indK[0]][dir]), &tempA2 );
        #endif
        scalar_mult_add_ah( &tempA1, &tempA2, -this_stepsize/6, &tempA1 );
        // update the link
        scalar_mult_ah( &tempA1, -this_stepsize, &tempA1 );
        exp_anti_hermitian( &tempA1, &tempS1, this_exp_order );
        #ifdef USE_FIELD
          LINK0 = &(link0[dir][i]);
          mult_su3_nn( &tempS1, LINK0, &(s->link[dir]) );
        #else
          mult_su3_nn( &tempS1, &(s->link0[dir]), &(s->link[dir]) );
        #endif
    }
    // additional stage
    #ifdef USE_FIELD
      staple( region, stap );
    #else
      staple( region );
    #endif
    dist = 0;
    // FORALLDIRSUP(dir, region) 
    FORALLUPDIR(dir)
      FORALLSITES(i, s) 
      IF_BLOCKED(s, block_stride)
      // IF_REGION(s, region)
      IF_LINK_IN_REGION(s, dir, region) 
      {
        #ifdef USE_FIELD
          STAP = &(stap[dir][i]);
          mult_su3_na( &(s->link[dir]), STAP, &tempS1 );
          anti_hermitian_traceless_proj( &tempS1, &(ahK[indK[3]][dir][i]) );
        #else
          mult_su3_na( &(s->link[dir]), &(s->staple[dir]), &tempS1 );
          anti_hermitian_traceless_proj( &tempS1, &(s->K[indK[3]][dir]) );
        #endif  
        clear_anti_hermitian( &tempA1 );
        for( i_rk=0; i_rk<4; i_rk++ ) {
          // accumulate b'_1*K1 + b'_2*K2 + b'_3*K3 + b'_4*K4
          // NOTE: b' coefficients are stored as a_RK[3][0], a_RK[3][1], etc.
          #ifdef USE_FIELD
            scalar_mult_add_ah( &tempA1, &(ahK[indK[i_rk]][dir][i]), a_RK[3][i_rk], &tempA1 );
          #else
            scalar_mult_add_ah( &tempA1, &(s->K[indK[i_rk]][dir]), a_RK[3][i_rk], &tempA1 );
          #endif
        }
        // get the lower (third) order estimate
        scalar_mult_ah( &tempA1, -this_stepsize, &tempA1 );
        exp_anti_hermitian( &tempA1, &tempS1, this_exp_order );
        #ifdef USE_FIELD
          LINK0 = &(link0[dir][i]);
          mult_su3_nn( &tempS1, LINK0, &tempS2 );
        #else
          mult_su3_nn( &tempS1, &(s->link0[dir]), &tempS2 );
        #endif
        /* Calculate distance between the two approximations */
        temp = su3mat_distance( &(s->link[dir]), &tempS2 );
        /* Find the maximum over the local volume */
        if( dist<temp ) dist = temp;
    }
    /* Get the global maximum distance */
    g_floatmax( &dist );
    /* Check if tolerance is exceeded, redo the step
       except if it is final */
    if( dist>this_local_tol && is_final_step==0 ) {
      // adjust step size
      this_stepsize = this_stepsize * SAFETY * pow( this_local_tol/dist, 1/3. );
      // record failed step
      steps_rejected++;
      // copy over the original state of the gauge field
      FORALLSITES(i, s)
      IF_BLOCKED(s, block_stride)
      // IF_REGION(s, region)
      //   FORALLDIRSUP(dir, region)
        FORALLUPDIR(dir)
        IF_LINK_IN_REGION(s, dir, region) 
        {
          #ifdef USE_FIELD
            LINK0 = &(link0[dir][i]);
            su3mat_copy( LINK0, &(s->link[dir]) );
          #else
            su3mat_copy( &(s->link0[dir]), &(s->link[dir]) );
          #endif
        }
    }
    else {
      is_repeat = 0;
    }
  } while( is_repeat==1 );
  // permute indices to read the force on the next step
  i = indK[0];
  indK[0] = indK[3];
  indK[3] = i;
  #ifdef USE_FIELD
    destroy_field( &link0 );
  #endif
}
#endif

#endif


==> anc/milc-qcd/wilson_flow/lattice.h <==
#ifndef _LATTICE_H
#define _LATTICE_H
/****************************** lattice.h ********************************/

/* include file for MIMD version 7
   This file defines global scalars and the fields in the lattice.
*/

#include "defines.h"
#include "../include/macros.h"    /* For MAXFILENAME */
#include "../include/io_lat.h"    /* For gauge_file */
#include "../include/su3.h"
#include <stdint.h>

/* Begin definition of site structure */

/* The lattice is an array of sites.  */
typedef struct {
  /* The first part is standard to all programs */
  /* coordinates of this site */
  short x,y,z,t;
  /* is it even or odd? */
  char parity;
  /* my index in the array */
  u_int32type index;
  /* The state information for a random number generator */
  double_prn site_prn;

/* ------------------------------------------------------------ */
/*   Now come the physical fields, program dependent            */
/* ------------------------------------------------------------ */
  su3_matrix link[4] ALIGNMENT; /* gauge field */
#if GF_INTEGRATOR==INTEGRATOR_RKMK3 || GF_INTEGRATOR==INTEGRATOR_RKMK4 || \
    GF_INTEGRATOR==INTEGRATOR_RKMK5 || GF_INTEGRATOR==INTEGRATOR_RKMK8 || \
    GF_INTEGRATOR==INTEGRATOR_ADAPT_LUSCHER || \
    GF_INTEGRATOR==INTEGRATOR_ADAPT_CF3 || \
    GF_INTEGRATOR==INTEGRATOR_ADAPT_BS
  /* gauge field at the beginning of RK step */
  su3_matrix link0[4] ALIGNMENT;
#endif
#ifndef USE_FIELD
  /* Temporary matrices for staple, smoothing, and field strength */
  su3_matrix staple[4]; /* staple for each link */
#if GF_INTEGRATOR==INTEGRATOR_RKMK3
  anti_hermitmat K[3][4]; /* right-hand-side in RK method for all stages */
#elif GF_INTEGRATOR==INTEGRATOR_RKMK4
  anti_hermitmat K[4][4]; /* right-hand-side in RK method for all stages */
#elif GF_INTEGRATOR==INTEGRATOR_RKMK5
  anti_hermitmat K[6][4]; /* right-hand-side in RK method for all stages */
#elif GF_INTEGRATOR==INTEGRATOR_RKMK8
  anti_hermitmat K[13][4]; /* right-hand-side in RK method for all stages */
#elif GF_INTEGRATOR==INTEGRATOR_ADAPT_LUSCHER || GF_INTEGRATOR==INTEGRATOR_ADAPT_CF3
  anti_hermitmat K[3][4]; /* right-hand-side in RK method for all stages */
#elif GF_INTEGRATOR==INTEGRATOR_ADAPT_BS
  anti_hermitmat K[4][4]; /* right-hand-side in RK method for all stages */
#endif
  anti_hermitmat accumulate[4]; /* accumulation matrix for smearing */
  su3_matrix fieldstrength[6]; /* components of fmunu */
#endif
double ch_dens; /* topological charge density */
dcomplex ch_dens_corr; /* space averaged topological charge density correlators */
} site;

/* End definition of site structure */

/* Definition of globals */

#ifdef CONTROL
#define EXTERN
#else
#define EXTERN extern
#endif

/* The following are global scalars */
/* Initialization parameters */
EXTERN	int nx,ny,nz,nt;
EXTERN  size_t volume;
// #ifdef BLOCKING
EXTERN  int block_stride;
// #endif
#ifdef ANISOTROPY
EXTERN  Real ani;
#endif
EXTERN  double g_ssplaq, g_stplaq;
EXTERN  double_complex linktrsum;
EXTERN  u_int32type nersc_checksum;

/* Flow Parameters */
EXTERN  Real stepsize;
EXTERN  Real stoptime;
EXTERN  int total_steps;
EXTERN  int exp_order;
EXTERN  char flow_description[20];
EXTERN  int stapleflag;

#ifdef REGIONS
EXTERN  Real stepsize_bulk;
EXTERN  Real stoptime_bulk;
EXTERN  int total_steps_bulk;
EXTERN  int exp_order_bulk;
EXTERN  char flow_description_bulk[20];
EXTERN  int stapleflag_bulk;

EXTERN  Real stepsize_bdry;
EXTERN  Real stoptime_bdry;
EXTERN  int total_steps_bdry;
EXTERN  int exp_order_bdry;
EXTERN  char flow_description_bdry[20];
EXTERN  int stapleflag_bdry;
#endif

#ifdef SPHALERON
EXTERN  Real qthr_bulk;
EXTERN  int minqthr_bulk;
EXTERN  int maxnflow_bulk;

EXTERN  Real qthr_bdry;
EXTERN  int minqthr_bdry;
EXTERN  int maxnflow_bdry;

EXTERN  Real q_acc[2];
EXTERN  Real qs_tol;
#endif

#ifdef BLOCKING
EXTERN  Real block_1to2_time;
EXTERN  Real block_2to4_time;
EXTERN  Real block_4to8_time;
#endif

/* Integrator parameters */
// Maximum number of stages (for storing coefficients)
#define MAX_RK_NS 13
// number of stages
EXTERN int N_stages;
// order of the method
EXTERN int p_order;
/* 2N-storage schemes */
#if GF_INTEGRATOR==INTEGRATOR_EULER || \
    GF_INTEGRATOR==INTEGRATOR_LUSCHER || GF_INTEGRATOR==INTEGRATOR_CK \
 || GF_INTEGRATOR==INTEGRATOR_BBB || GF_INTEGRATOR==INTEGRATOR_CF3
// A, B coefficients
EXTERN Real A_2N[MAX_RK_NS];
EXTERN Real B_2N[MAX_RK_NS];
/* RKMK schemes */
#elif GF_INTEGRATOR==INTEGRATOR_RKMK3 || GF_INTEGRATOR==INTEGRATOR_RKMK4 || GF_INTEGRATOR==INTEGRATOR_RKMK5 || GF_INTEGRATOR==INTEGRATOR_RKMK8
// RK coefficients in Butcher table
EXTERN Real a_RK[MAX_RK_NS][MAX_RK_NS];
EXTERN Real b_RK[MAX_RK_NS];
#elif GF_INTEGRATOR==INTEGRATOR_ADAPT_LUSCHER || GF_INTEGRATOR==INTEGRATOR_ADAPT_CF3
// A, B coefficients
EXTERN Real A_2N[MAX_RK_NS];
EXTERN Real B_2N[MAX_RK_NS];
// second-order coefficients
EXTERN Real Lambda[3];
// rejeted steps in adaptive integrators
EXTERN int steps_rejected;
// local tolerance for adaptive integrators
EXTERN Real local_tol;
#ifdef REGIONS
EXTERN Real local_tol_bulk;
EXTERN Real local_tol_bdry;
#endif
// distance between two approximations in adaptive schemes
EXTERN Real dist;
#elif GF_INTEGRATOR==INTEGRATOR_ADAPT_BS
// RK coefficients in Butcher table
EXTERN Real a_RK[MAX_RK_NS][MAX_RK_NS];
EXTERN Real b_RK[MAX_RK_NS];
// rejeted steps in adaptive integrators
EXTERN int steps_rejected;
// local tolerance for adaptive integrators
EXTERN Real local_tol;
#ifdef REGIONS
EXTERN Real local_tol_bulk;
EXTERN Real local_tol_bdry;
#endif
// distance between two approximations in adaptive schemes
EXTERN Real dist;
// to use FSAL property permute indices in the storage array
EXTERN int indK[4];
EXTERN int is_first_step;
#endif
// flag if the integration step is final
EXTERN int is_final_step;

EXTERN int startflag;
EXTERN int saveflag;
EXTERN char startfile[MAXFILENAME], savefile[MAXFILENAME];
EXTERN char stringLFN[MAXFILENAME];  /** ILDG LFN if applicable **/


/* Some of these global variables are node dependent */
/* They are set in "make_lattice()" */
EXTERN	size_t sites_on_node;      /* number of sites on this node */
EXTERN	size_t even_sites_on_node; /* number of even sites on this node */
EXTERN	size_t odd_sites_on_node;  /* number of odd sites on this node */
EXTERN	int number_of_nodes;    /* number of nodes in use */
EXTERN  int this_node;		/* node number of this node */

EXTERN gauge_file *startlat_p;
EXTERN char hostname[128];

/* The lattice is a single global variable - (actually this is the
   part of the lattice on this node) */
EXTERN Real boundary_phase[4];
EXTERN site *lattice;

/* Temporary su3 matrices for gathers */
#define N_TEMPORARY 7
EXTERN su3_matrix *tempmat[N_TEMPORARY];

/* Generic pointers, for gather routines */
#define N_POINTERS 9
EXTERN char ** gen_pt[N_POINTERS];
#endif /* _LATTICE_H */


==> anc/milc-qcd/wilson_flow/save_topo.c <==
/*********************** save_topo.c *************************/
/* MIMD version 7 */

/* routine for FFdual output. */
/* This works for both Intel and Ncube, but other machines may need
   special treatment */

#include "wilson_flow_includes.h"

/* ~ from ../smooth_inst/save_topo.c */
void save_topo(char *filenam)
{
   FILE *fp = NULL;
   int currentnode,newnode;
   int i,x,y,z,t;
   Real lbuf;
  /* Hack to distinguish single and double precision files */
   // int32type topo_magic_number = TOPO_VERSION_NUMBER ;
   // int32type tmp;

   /* node 0 does all the writing */
   if(this_node==0)
   {
      fp = fopen(filenam,"w");   /* ascii mode */
      if(!fp){ printf("Cannot open %s\n",filenam); terminate(1); }
      /* header */
      fprintf(fp, "source lattice %s\n", startfile );
      fprintf(fp, "nx %d\nny %d\nnz %d\nnt %d\n", nx,ny,nz,nt);
   }
   g_sync();
   currentnode=0;

   for(t=0;t<nt;t++)for(z=0;z<nz;z++)for(y=0;y<ny;y++)for(x=0;x<nx;x++)
   {
      newnode=node_number(x,y,z,t);
      if(newnode != currentnode)
      { /* switch to another node */
         g_sync();
         currentnode=newnode;
      }

      if(this_node==0)
      {
         if(currentnode==0)
         {
            i=node_index(x,y,z,t);
            lbuf = (Real)lattice[i].ch_dens;
         }
         else
         {
            get_field((char *)&lbuf, sizeof(Real), currentnode);
         }
         fprintf(fp, "%d %d %d %d   %.8g\n", x,y,z,t, (double)lbuf);
      }
      else       /* for nodes other than 0 */
      {
         if(this_node==currentnode)
         {
            i=node_index(x,y,z,t);
            lbuf=lattice[i].ch_dens;
            send_field((char*)&lbuf, sizeof(Real), 0);
         }
      }
   }
   g_sync();
   if(this_node==0)
   {
      fclose(fp);
      printf("Saved ASCII topo in %s\n", filenam);
   }
}


==> anc/milc-qcd/wilson_flow/top_fourier.c <==
#include "wilson_flow_includes.h"




void tcd_corrs_by_fourier() {

    int i;
    site *s;
    

    // Copy (double site->ch_dens) into (complexdouble site->ch_dens_corr)
    FORALLSITES(i,s) {
        s->ch_dens_corr.real = s->ch_dens;
        s->ch_dens_corr.imag = 0;
    }
    g_sync();


    // Do fourier transform on site->ch_dens_corr
    int key[4];
    int slice[4];
    key[XUP] = 1;
    key[YUP] = 1;
    key[ZUP] = 1;
    key[TUP] = 1;
    setup_restrict_fourier(key, slice);
    restrict_fourier_site(F_OFFSET(ch_dens_corr), sizeof(dcomplex), FORWARDS);


    // Compute |q(k)|^2 for each site->ch_dens_corr
    // Divide by volume**2 to obtain correctly normalized correlators (could also be done after the backwards fft)
    // Multiply by nt^8 to convert from a^2 units to 1/T units
    FORALLSITES(i,s) {
        s->ch_dens_corr.real = (s->ch_dens_corr.real * s->ch_dens_corr.real + s->ch_dens_corr.imag * s->ch_dens_corr.imag)
                               / (pow(volume, 2) / pow(nt, 8));
        s->ch_dens_corr.imag = 0;
    }
    g_sync();


    // Inverse fourier transform site->ch_dens_corr, thus computing the correlators
    setup_restrict_fourier(key, slice);
    restrict_fourier_site(F_OFFSET(ch_dens_corr), sizeof(dcomplex), BACKWARDS);

}




/* - corrs_dist[nt/2+1][s^2_max+1] 
   - s^2_max is the maximal squared distance, s^2_max = 3 * (ns/2)^2
   - correlators are not normalized by d_s
*/
void corr_by_spatial_distance(double **corrs_dist) {
    
    int i;
    site *s;

    int s2_max = (nx/2)*(nx/2) + (ny/2)*(ny/2) + (nz/2)*(nz/2);
    int count = (nt/2 + 1) * (s2_max + 1);


    for (int ii = 0; ii <= nt/2; ii++) {
        for (int jj = 0; jj <= s2_max; jj++) {
            corrs_dist[ii][jj] = 0.0;
        }
    }

    FORALLSITES(i, s) {
        int st = s->t > nt/2 ? nt - s->t : s->t;
        int sx = s->x > nx/2 ? nx - s->x : s->x;
        int sy = s->y > ny/2 ? ny - s->y : s->y;
        int sz = s->z > nz/2 ? nz - s->z : s->z;

        int s2 = sx*sx + sy*sy + sz*sz;
        if (s2 > s2_max) {printf("bad distance, s2=%d, s2max=%d\n", s2, s2_max); break;}    /* should never happen */

        int t_degen = (st==0 || st==nt/2) ? 1 : 2;      // how many t-separations equal st?
        corrs_dist[st][s2] += s->ch_dens_corr.real / t_degen / (nt*nt);     // /(nt*nt) since C(t, r) has dim=L^(-6) instead of dim=L^(-8)
    }

    g_sync();
    g_vecdoublesum(corrs_dist[0], count);


}








void somecorrtests(double **corrs_dist) {

    int i;
    site *s;

    // build d_r array (for each radial distance r^2, the number of sites with that distance)
    int s2_max = (nx/2)*(nx/2) + (ny/2)*(ny/2) + (nz/2)*(nz/2);
    int *dr_array = calloc(s2_max+1, sizeof(int));
    for(int x=0; x<nx; x++) for(int y=0; y<ny; y++) for(int z=0; z<nz; z++) {
        int sx = x > nx/2 ? nx - x : x;
        int sy = y > ny/2 ? ny - y : y;
        int sz = z > nz/2 ? nz - z : z;
        dr_array[sx*sx + sy*sy + sz*sz] += 1;
    }



    /* ############################################### */
    /* ####### Test 0: fourier normalization ######### */
    /* ############################################### */
    g_sync();
    node0_printf("Test 0:\n");
    g_sync();

    FORALLSITES(i,s) {
        s->ch_dens_corr.real = 1;
        s->ch_dens_corr.imag = 0;
    }
    g_sync();

    int key[4];
    int slice[4];
    key[XUP] = 1;
    key[YUP] = 1;
    key[ZUP] = 1;
    key[TUP] = 1;
    setup_restrict_fourier(key, slice);
    restrict_fourier_site(F_OFFSET(ch_dens_corr), sizeof(dcomplex), FORWARDS);

    g_sync();
    setup_restrict_fourier(key, slice);
    restrict_fourier_site(F_OFFSET(ch_dens_corr), sizeof(dcomplex), BACKWARDS);

    // test for volume factor (fourier forward then back gives original function times volume)
    g_sync();
    FORALLSITES(i,s) {
        if (fabs(s->ch_dens_corr.imag) > 1e-8) {
            printf("expected Im=0, got Im=%.16g\n", s->ch_dens_corr.imag);
            fflush(stdout);
            break;
        }
        if (fabs(s->ch_dens_corr.real - volume) > 1e-8) {
            printf("expected Re=V=%d, got Re=%.16g\n", (int)volume, s->ch_dens_corr.real);
            fflush(stdout);
            break;
        }
    }



    /* ############################################### */
    /* ############ Test 1: single site ############## */
    /* ############################################### */
    g_sync();
    node0_printf("Test 1:\n");

    FORALLSITES(i,s) {
        s->ch_dens = pow(0.001234, 0.5);
    }
    tcd_corrs_by_fourier();
    corr_by_spatial_distance(corrs_dist);

    // test if real
    g_sync();
    node0_printf("Test if real:\n");
    g_sync();
    FORALLSITES(i,s) {
        if (fabs(s->ch_dens_corr.imag) > 1e-8) {
            printf("imag dens-corr at (x,y,z,t)=(%d,%d,%d,%d) with Im(C)=%.16g\n", s->x, s->y, s->z, s->t, s->ch_dens_corr.imag);
            fflush(stdout);
            break;
        }
    }

    // test correlation values
    g_sync();
    node0_printf("Test C(x):\n");
    g_sync();
    FORALLSITES(i,s) {
        double expected = 0.001234 * pow(nt, 8);
        double actual = s->ch_dens_corr.real;
        if (fabs(actual - expected) > 1e-8) {
            printf("site (x=%d,y=%d,z=%d,t=%d): expected: %.16g, actual: %.16g\n", s->x, s->y, s->z, s->t, expected, actual);
            fflush(stdout);
            break;
        }
    }

    // test C(t,r)
    g_sync();
    node0_printf("Test C(t,r):\n");
    g_sync();
    for (int t=0; t<=nt/2; t++) {
        int passed = 1;
        for (int s2=0; s2<=s2_max; s2++) {
            double expected = 0.001234 * dr_array[s2] * pow(nt, 6);
            double actual = corrs_dist[t][s2];
            if (fabs(actual - expected) > 1e-6) {
                node0_printf("t=%d, r^2=%d: expected: %.16g, actual: %.16g\n", t, s2, expected, actual);
                fflush(stdout);
                passed = 0;
                break;
            }
        }
        if (passed == 0) break;
    }



    /* ############################################### */
    /* ############ Test 2: single site ############## */
    /* ############################################### */
    g_sync();
    node0_printf("Test 2:\n");

    int t0 = nt/4;
    int x0 = nx/4;
    int y0 = ny/2;
    int z0 = nz/3;

    FORALLSITES(i,s) {
        if (s->x==x0 && s->y==y0 && s->z==z0 && s->t==t0) s->ch_dens = 1.0540398474441086;    // sqrt of 1.111
        else                                              s->ch_dens = 0;
    }
    tcd_corrs_by_fourier();
    corr_by_spatial_distance(corrs_dist);

    // test correlators
    g_sync();
    node0_printf("Test C(x):\n");
    g_sync();
    FORALLSITES(i,s) {
        double expected = (s->x==0 && s->y==0 && s->z==0 && s->t==0) ? 1.111 / volume * pow(nt, 8) : 0;
        double actual = s->ch_dens_corr.real;
        if (fabs(actual - expected) > 1e-8) {
            printf("site (x=%d,y=%d,z=%d,t=%d): expected: %.16g, actual: %.16g\n", s->x, s->y, s->z, s->t, expected, actual);
            fflush(stdout);
            break;
        }
    }

    // test C(t,r)
    g_sync();
    node0_printf("Test C(t,r):\n");
    g_sync();
    for(int t=0; t<=nt/2; t++) {
        int passed = 1;
        for(int s2=0; s2<=s2_max; s2++) {
            double expected = (t==0 && s2==0) ? 1.111 / volume * pow(nt, 6) : 0;
            double actual = corrs_dist[t][s2];
            if (fabs(actual - expected) > 1e-8) {
                node0_printf("t=%d, r^2=%d: expected: %.16g, actual: %.16g\n", t, s2, expected, actual);
                fflush(stdout);
                passed = 0;
                break;
            }
        }
        if (passed == 0) break;
    }



    /* ############################################### */
    /* ############## Test 3: two site ############### */
    /* ############################################### */
    g_sync();
    node0_printf("Test 3:\n");
    
    double qa = 1.0540398474441086;    // sqrt of 1.111
    double qb = 0.3507135583350036;    // sqrt of 0.123

    FORALLSITES(i,s) {
        if      (s->x==x0   && s->y==y0 && s->z==z0 && s->t==t0) s->ch_dens = qa;
        else if (s->x==x0+1 && s->y==y0 && s->z==z0 && s->t==t0) s->ch_dens = qb;
        else                                                     s->ch_dens = 0;
    }
    tcd_corrs_by_fourier();
    corr_by_spatial_distance(corrs_dist);

    // test correlators
    g_sync();
    node0_printf("Test C(x):\n");
    g_sync();
    FORALLSITES(i,s) {
        double expected;
        if      (s->x==0    && s->y==0 && s->z==0 && s->t==0) expected = (qa*qa + qb*qb) / volume;
        else if (s->x==1    && s->y==0 && s->z==0 && s->t==0) expected = qa*qb / volume;
        else if (s->x==nx-1 && s->y==0 && s->z==0 && s->t==0) expected = qa*qb / volume;
        else                                                  expected = 0;
        expected = expected * pow(nt, 8);
        double actual = s->ch_dens_corr.real;
        if (fabs(actual - expected) > 1e-8) {
            printf("site (x=%d,y=%d,z=%d,t=%d): expected: %.16g, actual: %.16g\n", s->x, s->y, s->z, s->t, expected, actual);
            fflush(stdout);
            break;
        }
    }

    // test C(t,r)
    g_sync();
    node0_printf("Test C(t,r):\n");
    g_sync();
    for(int t=0; t<=nt/2; t++) {
        int passed = 1;
        for(int s2=0; s2<=s2_max; s2++) {
            double expected;
            if      (t==0 && s2==0) expected = (qa*qa + qb*qb) / volume;
            else if (t==0 && s2==1) expected = 2 * qa*qb / volume;
            else                    expected = 0;
            expected = expected * pow(nt, 6);
            double actual = corrs_dist[t][s2];
            if (fabs(actual - expected) > 1e-8) {
                node0_printf("t=%d, r^2=%d: expected: %.16g, actual: %.16g\n", t, s2, expected, actual);
                fflush(stdout);
                passed = 0;
                break;
            }
        }
        if (passed == 0) break;
    }



}





==> anc/milc-qcd/wilson_flow/wilson_flow_includes.h <==
/*************** gauge_utilities_includes.h ******************************/
/* Include files and prototypes common to most files in the application  */

/* Include files */
#include "../include/config.h"  /* Keep this first */
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <string.h>
#include "defines.h"
#include "../include/complex.h"
#include "../include/su3.h"
#include "lattice.h"
#include "../include/macros.h"
#include "../include/comdefs.h"
#include "../include/io_lat.h"
#include "../include/generic.h"
#include "../include/dirs.h"

/* Prototypes for functions in high level code */
/* setup.c */
int setup();
int readin(int prompt);
void initialize_integrator();



#ifndef REGIONS
//void stout_step_rk();
/* integrate.c */
void run_gradient_flow();
void flow_step();
/* staple.c */
void staple();
#else
/* integrate_region.c */
void run_gradient_flow( int region_flag );
/* staple_region.c */
#ifndef USE_FIELD
void staple( int region_flag );
#else
void
staple( int region_flag, su3_matrix **stap );
#endif

/* integrate.c or integrate_region.c */
void flow_step();
// various integrators, compile-time choice
void integrate_RK_2N();
void integrate_RKMK3();
void integrate_RKMK_generic();
void integrate_adapt_RK_2N();
void integrate_adapt_bs();

#endif

// printing observables
void print_observables( char *TAG, double flowtime, 
                        double *Et_WS, double *Es_WS, 
                        double *Et_C, double *Es_C, 
                        double *charge );
// generic helper functions
void clear_field ( su3_matrix **this, size_t ncomp );
void destroy_field ( su3_matrix ***this );
su3_matrix ** new_field( size_t ncomp );
su3_matrix ** new_links_from_site( int region_flag, size_t nlink );

// some flow helper functions
void clear_anti_hermitian_field ( anti_hermitmat **this, size_t ncomp );
void destroy_anti_hermitian_field ( anti_hermitmat ***this );
anti_hermitmat ** new_anti_hermitian_field( size_t ncomp );
void destroy_anti_hermitian_twodim_field ( anti_hermitmat ****this );
anti_hermitmat *** new_anti_hermitian_twodim_field( size_t dim1, size_t dim2 );

// more flow helper functions
void clear_anti_hermitian( anti_hermitmat *dest );
void set_identity( su3_matrix *dest );
void mult_ah_su3_nn( anti_hermitmat *a, su3_matrix *b, su3_matrix *dest );
void scalar_mult_ah( anti_hermitmat *a, Real c, anti_hermitmat *dest );
void scalar_mult_add_ah( anti_hermitmat *a, anti_hermitmat *b, Real c,
                         anti_hermitmat *dest );
void anti_hermitian_traceless_proj( su3_matrix *a, anti_hermitmat *dest );
void exp_anti_hermitian( anti_hermitmat *a, su3_matrix *dest, int n );
void ahmat_copy( anti_hermitmat *a, anti_hermitmat *b );
void commutator_ah( anti_hermitmat *a, anti_hermitmat *b, anti_hermitmat *c );
void dexpinv( anti_hermitmat *u, anti_hermitmat *v, int q, anti_hermitmat *d );
Real su3mat_distance( su3_matrix *a, su3_matrix *b );

// measurement stuff
void tcd_corrs_by_fourier();
void corr_by_spatial_distance(double **corrs_dist);
void zero_mom_corrs(double *corrs_time);

// test stuff
void somecorrtests(double **corrs_dist);


#ifdef DEBUG_FIELDS
void repack_site( su3_matrix *a, MATRIX_TYPE *b );
void dump_double_lattice();
#endif

// blocking
#ifdef BLOCKING
void spatial_blocking( void );
#ifdef DEBUG_BLOCKING
void test_blocking ( void );
void make_test_lat (void);
#endif
#endif
// automatize setup of blocked directions
void setup_blocked_dirs( int *dir, int *dirb, int *diro );

#ifndef REGIONS
// making generic/regionalized fieldstrengths
/* fmunu.c */
void fmunu_fmunu(double *time, double *space, double *charge);
void gauge_action_w_s( double *wl1x1s, double *wl1x1t,
                       double *wl1x2s, double *wl1x2t );
#endif
#ifdef REGIONS
// regionalized observables
/* fieldstrength.c and fmunu_region.c */
// making generic/regionalized fieldstrengths
void 
make_fieldstrength_region( int region_flag,
                          su3_matrix **fieldstrength );
void 
make_fieldstrength_bulk ( su3_matrix **fieldstrength );
void 
make_fieldstrength_full ( su3_matrix **fieldstrength );

// making generic/regionalized fmunu squared and topological charges
void
fmunu_fmunu_bulk( double *time, double *space, double *charge );
void
fmunu_fmunu_full( double *time, double *space, double *charge );

// making generic/regionalized gauge loops
void 
gauge_action_w_s_bulk( double wlt[2], double wls[2] );
void
gauge_action_w_s_full( double wlt[2], double wls[2] );

#endif


#ifdef SPHALERON
// general helpers for SPHALERON application
void prepare_bulk_links( void );
void report_bulk( Real time, Real *q_bulk );

void bulk_flow( Real *q_bulk );
void bdry_flow( Real *q_bulk );

// making half-integer time links
su3_matrix ** new_half_links( void );
void renew_half_links( su3_matrix ** link_half   );

// making last flow time links
void update_last_flow_links( su3_matrix ** link_last_flow );

// making special fieldstrengths
void 
make_fieldstrength_bdry ( field_offset link_src, 
                          su3_matrix **link_last_flow, 
                          su3_matrix **fieldstrength );
void 
make_fieldstrength_lwr_bdry ( field_offset link_src, 
                          su3_matrix **link_last_flow, 
                          su3_matrix **fieldstrength );
void 
make_fieldstrength_upr_bdry ( field_offset link_src, 
                          su3_matrix **link_last_flow, 
                          su3_matrix **fieldstrength );
void 
make_fieldstrength_half ( field_offset link_src, 
                          su3_matrix **fieldstrength );

// making special fmunu squared and topological charges
void 
fmunu_fmunu_bdry( su3_matrix **link_last_flow, 
                  double *time, double *space, double *charge );
void
fmunu_fmunu_half( double *time, double *space, double *charge );

// making special gauge loops
void 
gauge_action_w_s_lwr_bdry( su3_matrix **link_last_flow,  
                       double wlt[2], double wls[2] );
void 
gauge_action_w_s_upr_bdry( su3_matrix **link_last_flow,  
                       double wlt[2], double wls[2] );
void 
gauge_action_w_s_bdry( su3_matrix **link_last_flow,  
                       double wlt[2], double wls[2] );
void 
gauge_action_w_s_half( double wlt[2], double wls[2] );
#endif

